3d spectral networks and classical Chern-Simons theory

We define the notion of spectral network on manifolds of dimension $\le 3$. For a manifold $X$ equipped with a spectral network, we construct equivalences between Chern-Simons invariants of flat ${\mathrm {SL}}(2,{\mathbb C})$-bundles over $X$ and Chern-Simons invariants of flat ${\mathbb C}^\times$-bundles over ramified double covers $\widetilde X$. Applications include a new viewpoint on dilogarithmic formulas for Chern-Simons invariants of flat ${\mathrm {SL}}(2,{\mathbb C})$-bundles over triangulated 3-manifolds, and an explicit description of Chern-Simons lines of flat ${\mathrm {SL}}(2,{\mathbb C})$-bundles over triangulated surfaces. Our constructions heavily exploit the locality of Chern-Simons invariants, expressed in the language of extended (invertible) topological field theory.

==> anc/dilog-compute.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    785197,      17245]
NotebookOptionsPosition[    764302,      16938]
NotebookOutlinePosition[    764807,      16956]
CellTagsIndexPosition[    764764,      16953]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"N", "::", "meprec"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.866372946472858*^9, 3.8663729502892857`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"99d32280-1107-4f3c-b29b-4756e0af134b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"this", " ", "file", " ", "has", " ", 
     RowBox[{"conventions", ":", " ", 
      RowBox[{
       RowBox[{"\[Eta]u", " ", "exp", 
        RowBox[{"(", 
         RowBox[{"-", "u"}], ")"}]}], " ", "+", " ", 
       RowBox[{"\[Eta]v", " ", "exp", 
        RowBox[{"(", "v", ")"}]}]}]}]}], " ", "=", " ", "1"}], ",", " ", 
   RowBox[{"matching", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
    RowBox[{"if", " ", "we", " ", "relabel", " ", 
     RowBox[{"u", " ", "--"}]}], ">", " ", 
    RowBox[{"u_", "1", " ", "and", " ", 
     RowBox[{"v", " ", "--"}]}], ">", " ", 
    RowBox[{"u_", "2"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8656362511051893`*^9, 3.865636264250682*^9}, {
  3.865636423680303*^9, 3.865636425194868*^9}, {3.8658529013349237`*^9, 
  3.865852914942078*^9}, {3.8666360802440643`*^9, 3.866636089993568*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"0fbbcb1c-ddfd-499b-b32e-eb1ddba896d6"],

Cell[CellGroupData[{

Cell["Sample points on the moduli space.", "Section",
 CellChangeTimes->{{3.8658529325101423`*^9, 
  3.8658529359699163`*^9}},ExpressionUUID->"566a16b4-a209-49a8-bb3e-\
89e74762e340"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"samplepoint", "[", 
    RowBox[{"\[Eta]u_", ",", "\[Eta]v_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", "u", ",", "v"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"z", " ", "=", " ", 
       RowBox[{"RandomComplex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Eta]u", " ", "z"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"v", "=", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Eta]v", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", "v"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.644256351634234*^9, 3.644256408167667*^9}, {
  3.644256801153858*^9, 3.64425683594461*^9}, {3.865636446382666*^9, 
  3.865636447242015*^9}, {3.865686979050599*^9, 3.865686990672854*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"06784bcf-30e8-4c86-9ade-01e62ea85f20"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"solveforv", "[", 
    RowBox[{"u_", ",", "\[Eta]u_", ",", "\[Eta]v_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "v", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "=", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Eta]v", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Eta]u", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "v"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8658529514406967`*^9, 3.865853014117008*^9}, {
  3.8662185343136263`*^9, 3.866218535766624*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"135caf0f-0353-4dfb-8f45-b779e9cb047f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Dilog sections.", "Section",
 CellChangeTimes->{{3.644256917708867*^9, 
  3.644256926120495*^9}},ExpressionUUID->"0bb72cb1-1d36-458f-a920-\
4dcabd41e6eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lpp", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "u"}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "u", " ", "v"}], " ", "-", " ", 
     RowBox[{"2", " ", "Pi", " ", "I", " ", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Im", "[", "v", "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi"}], ")"}]}], "+", 
        RowBox[{"1", "/", "2"}]}], "]"}], " ", "u"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lmp", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", "u"}], "]"}]}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "u", " ", "v"}], " ", "-", " ", 
     RowBox[{"2", " ", "Pi", " ", "I", " ", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Im", "[", "v", "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi"}], ")"}]}], "+", 
        RowBox[{"1", "/", "2"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", 
        RowBox[{"Pi", " ", "I"}]}], ")"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lpm", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "u"}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "u", " ", "v"}], " ", "-", " ", 
     RowBox[{"Pi", " ", "I", " ", "u"}], " ", "-", " ", 
     RowBox[{"2", " ", "Pi", " ", "I", " ", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Im", "[", "v", "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], "]"}], " ", "u"}]}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lmm", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", "u"}], "]"}]}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "u", " ", "v"}], " ", "+", " ", 
     RowBox[{"Pi", " ", "I", " ", "u"}], " ", "-", " ", 
     RowBox[{"2", " ", "Pi", " ", "I", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Im", "[", "v", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "Pi"}], ")"}]}], "]"}], "+", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", 
        RowBox[{"Pi", " ", "I"}]}], ")"}]}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8666297164683027`*^9, 3.866629769102659*^9}, {
  3.866629843346985*^9, 3.8666298466515636`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"ba1fde34-3be7-4ff2-9de0-2188566503dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L\[Eta]", "[", 
    RowBox[{"u_", ",", "v_", ",", "\[Eta]u_", ",", "\[Eta]v_"}], "]"}], ":=", 
   
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "l", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Epsilon]", " ", "=", " ", 
       RowBox[{"-", "0.0000000000001"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "little", " ", "perturbation", " ", "to", " ", "avoid", " ", "sitting",
         " ", "on", " ", "branch", " ", "cut"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"\[Eta]u", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", "u"}], "]"}]}], "+", 
            RowBox[{"\[Eta]v", " ", 
             RowBox[{"Exp", "[", "v", "]"}]}], "-", "1"}], "]"}], "]"}], ">", 
         "0.00001"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<oops: \>\"", ",", "u", ",", "v", ",", "\[Eta]u", ",", "\[Eta]v",
           ",", 
          RowBox[{
           RowBox[{"\[Eta]u", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "u"}], "]"}]}], "+", 
           RowBox[{"\[Eta]v", " ", 
            RowBox[{"Exp", "[", "v", "]"}]}]}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Eta]u", " ", "==", " ", "1"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Eta]v", "==", "1"}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{"l", "=", 
           RowBox[{"lpp", "[", 
            RowBox[{
             RowBox[{"u", "-", 
              RowBox[{"I", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"v", "+", "\[Epsilon]"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"l", "=", 
           RowBox[{"lpm", "[", 
            RowBox[{
             RowBox[{"u", "-", 
              RowBox[{"I", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"v", "+", "\[Epsilon]"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Eta]v", "==", "1"}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{"l", "=", 
           RowBox[{"lmp", "[", 
            RowBox[{
             RowBox[{"u", "-", 
              RowBox[{"I", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"v", "+", "\[Epsilon]"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"l", "=", 
           RowBox[{"lmm", "[", 
            RowBox[{
             RowBox[{"u", "-", 
              RowBox[{"I", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"v", "+", "\[Epsilon]"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi", " ", "I"}], ")"}]}], " ", "l"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865687161475206*^9, 3.865687252791984*^9}, {
  3.865687296424008*^9, 3.8656872989394836`*^9}, {3.865779907367711*^9, 
  3.8657799386414213`*^9}, {3.866218366711574*^9, 3.866218397626993*^9}, {
  3.866218444210449*^9, 3.866218471513479*^9}, {3.86622505120744*^9, 
  3.8662250535895452`*^9}, {3.8662262963896914`*^9, 3.8662262992462378`*^9}, {
  3.8663729043602877`*^9, 3.86637291669895*^9}, {3.866593579473469*^9, 
  3.866593606349354*^9}, {3.866593855774047*^9, 3.86659387385749*^9}, {
  3.866594004517959*^9, 3.866594005197462*^9}, {3.8665940554336443`*^9, 
  3.866594055928363*^9}, {3.866594686129469*^9, 3.866594695890847*^9}, {
  3.8665953714800863`*^9, 3.8665953787794867`*^9}, {3.866596212878866*^9, 
  3.8665962170826674`*^9}, {3.8666297871480618`*^9, 3.866629809552342*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"e460667f-7a63-4dc7-a97a-b93a59102ca0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking transformation laws of dilog sections.", "Section",
 CellChangeTimes->{{3.865954707522459*^9, 
  3.865954715334934*^9}},ExpressionUUID->"29da8215-9bd5-40cc-8d24-\
61c0ac42b1e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T1Lpp", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lpp", "[", 
     RowBox[{
      RowBox[{"u", "+", 
       RowBox[{"2", " ", "Pi", " ", "I"}]}], ",", "v"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "v"}], "/", "2"}], "]"}], " ", 
      RowBox[{"Lpp", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2Lpp", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lpp", "[", 
     RowBox[{"u", ",", 
      RowBox[{"v", "+", 
       RowBox[{"2", " ", "Pi", " ", "I"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"+", "u"}], "/", "2"}], "]"}], " ", 
      RowBox[{"Lpp", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.64425621108531*^9, 3.64425623561411*^9}, {
  3.644256294007819*^9, 3.644256329659643*^9}, {3.64425650106256*^9, 
  3.6442565091248083`*^9}, {3.6442566222321577`*^9, 3.644256623225607*^9}, {
  3.6442599885202513`*^9, 3.644259997797884*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"1316f7a6-efdf-406f-a8b9-8e1b37bd3776"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1Lpp", " ", "@@", " ", 
  RowBox[{"samplepoint", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.644256237876828*^9, 3.644256250330035*^9}, {
  3.644256418223386*^9, 3.644256424125161*^9}, {3.6442564753896637`*^9, 
  3.644256479702256*^9}, {3.6442568582298307`*^9, 3.644256859031787*^9}, {
  3.644260001806017*^9, 3.644260001945168*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"de7d87e3-e5de-4df9-9888-c80cf34f6ed0"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.9261676504646055`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.09832693197859985`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   RowBox[{"Lpp", "[", 
    RowBox[{
     RowBox[{"1.4390546418274837`", "\[VeryThinSpace]", "+", 
      RowBox[{"5.407460790754922`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.14219198487089704`"}], "-", 
      RowBox[{"0.21153836053377936`", " ", "\[ImaginaryI]"}]}]}], "]"}]}], 
  RowBox[{"Lpp", "[", 
   RowBox[{
    RowBox[{"1.4390546418274837`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.875724516424664`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.14219198487089704`"}], "-", 
     RowBox[{"0.21153836053377936`", " ", "\[ImaginaryI]"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.8669156611357603`*^9, 3.866919775321384*^9, 
  3.867087514040802*^9, 3.868006735227726*^9, 3.8695684497461023`*^9, 
  3.869575050051639*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"a2cdfa65-0500-4469-bd6e-21d696cc48eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2Lpp", " ", "@@", " ", 
  RowBox[{"samplepoint", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.644256237876828*^9, 3.644256250330035*^9}, {
  3.644256333373748*^9, 3.64425633449842*^9}, {3.644256483761538*^9, 
  3.6442564865090714`*^9}, {3.644256861469487*^9, 3.644256861874433*^9}, {
  3.644260004595491*^9, 3.644260004715061*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"80c698c7-5bd4-4634-86a3-30984726881d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0352062050330408`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.43446311326134623`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   RowBox[{"Lpp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.23143713128444376`"}], "-", 
      RowBox[{"0.7947246568245486`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.09749298722601164`"}], "+", 
      RowBox[{"4.841848728466138`", " ", "\[ImaginaryI]"}]}]}], "]"}]}], 
  RowBox[{"Lpp", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.23143713128444376`"}], "-", 
     RowBox[{"0.7947246568245486`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.09749298722601164`"}], "-", 
     RowBox[{"1.441336578713449`", " ", "\[ImaginaryI]"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.8669156611674147`*^9, 3.866919775379339*^9, 
  3.86708751408604*^9, 3.868006735243528*^9, 3.869568449768291*^9, 
  3.8695750500672207`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"4e42bcca-54a0-4b28-847d-1d975b2582c6"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T1Lmp", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lmp", "[", 
     RowBox[{
      RowBox[{"u", "+", 
       RowBox[{"2", " ", "Pi", " ", "I"}]}], ",", "v"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "v"}], "/", "2"}], "]"}], " ", 
      RowBox[{"Lmp", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2Lmp", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lmp", "[", 
     RowBox[{"u", ",", 
      RowBox[{"v", "+", 
       RowBox[{"2", " ", "Pi", " ", "I"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"+", "u"}], "/", "2"}], "]"}], " ", 
      RowBox[{"Lmp", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.64425621108531*^9, 3.64425623561411*^9}, {
  3.644256294007819*^9, 3.644256329659643*^9}, {3.64425650106256*^9, 
  3.6442565091248083`*^9}, {3.6442566222321577`*^9, 3.644256623225607*^9}, {
  3.6442599885202513`*^9, 3.644259997797884*^9}, {3.644260056346044*^9, 
  3.6442600663218822`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"9d197a5d-95ad-445e-8003-0a5f2d7fb21f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1Lmp", " ", "@@", " ", 
  RowBox[{"samplepoint", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.644260068243325*^9, 3.64426007608504*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"c36b1e5b-341b-4347-a062-6a03f98e5206"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.672002992713812`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.6644780273111619`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   RowBox[{"Lmp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.28761736679387323`"}], "+", 
      RowBox[{"8.690784444579066`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.11303536881336079`"}], "-", 
      RowBox[{"1.5595355819385317`", " ", "\[ImaginaryI]"}]}]}], "]"}]}], 
  RowBox[{"Lmp", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.28761736679387323`"}], "+", 
     RowBox[{"2.4075991373994787`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.11303536881336079`"}], "-", 
     RowBox[{"1.5595355819385317`", " ", "\[ImaginaryI]"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.866915661206518*^9, 3.866919775443097*^9, 
  3.8670875141315117`*^9, 3.868006735264361*^9, 3.8695684498211203`*^9, 
  3.869575050109384*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"c2048814-29b3-40ad-931e-bd9726e566aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2Lmp", "@@", 
  RowBox[{"samplepoint", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6442600786100473`*^9, 3.644260087040975*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"0937f7ae-778d-4bd6-b607-b66503a92881"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.369455722742271`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.8149494163730944`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   RowBox[{"Lmp", "[", 
    RowBox[{
     RowBox[{"0.2223437683335723`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.2903233136523626`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2674443309782304`"}], "+", 
      RowBox[{"5.377553876544855`", " ", "\[ImaginaryI]"}]}]}], "]"}]}], 
  RowBox[{"Lmp", "[", 
   RowBox[{
    RowBox[{"0.2223437683335723`", "\[VeryThinSpace]", "+", 
     RowBox[{"2.2903233136523626`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.2674443309782304`"}], "-", 
     RowBox[{"0.9056314306347311`", " ", "\[ImaginaryI]"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.866915661214026*^9, 3.866919775451736*^9, 
  3.867087514166176*^9, 3.868006735278902*^9, 3.869568449842052*^9, 
  3.869575050124967*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"7ed12cd8-e9d9-444c-a6de-39f6f877d50c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T1Lpm", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lpm", "[", 
     RowBox[{
      RowBox[{"u", "+", 
       RowBox[{"2", " ", "Pi", " ", "I"}]}], ",", "v"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "v"}], "/", "2"}], "]"}], " ", 
      RowBox[{"Lpm", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2Lpm", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lpm", "[", 
     RowBox[{"u", ",", 
      RowBox[{"v", "+", 
       RowBox[{"2", " ", "Pi", " ", "I"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"+", "u"}], "/", "2"}], "]"}], " ", 
      RowBox[{"Lpm", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.64425621108531*^9, 3.64425623561411*^9}, {
  3.644256294007819*^9, 3.644256329659643*^9}, {3.64425650106256*^9, 
  3.6442565091248083`*^9}, {3.6442566222321577`*^9, 3.644256623225607*^9}, {
  3.6442599885202513`*^9, 3.644259997797884*^9}, {3.644260056346044*^9, 
  3.6442600663218822`*^9}, {3.644269748807767*^9, 3.6442697582446136`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"d9d79ed7-abf6-4395-926f-de6ab8585e1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1Lpm", " ", "@@", " ", 
  RowBox[{"samplepoint", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.644260068243325*^9, 3.64426007608504*^9}, {
  3.644269766989155*^9, 3.6442697673791637`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"f6e29155-f5a9-4c30-8f3b-825446a56371"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.9826125825686108`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.025902167412791208`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   RowBox[{"Lpm", "[", 
    RowBox[{
     RowBox[{"2.782936783138778`", "\[VeryThinSpace]", "+", 
      RowBox[{"8.458230164115239`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.034386072796909875`"}], "-", 
      RowBox[{"0.05270881071667559`", " ", "\[ImaginaryI]"}]}]}], "]"}]}], 
  RowBox[{"Lpm", "[", 
   RowBox[{
    RowBox[{"2.782936783138778`", "\[VeryThinSpace]", "+", 
     RowBox[{"2.1750448569356533`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.034386072796909875`"}], "-", 
     RowBox[{"0.05270881071667559`", " ", "\[ImaginaryI]"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.86691566124788*^9, 3.866919775513453*^9, 
  3.867087514210416*^9, 3.8680067352971888`*^9, 3.869568449884997*^9, 
  3.869575050166725*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"4fd4a13b-9937-459c-868c-08fd413c5132"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2Lpm", "@@", 
  RowBox[{"samplepoint", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6442600786100473`*^9, 3.644260087040975*^9}, {
  3.6442697690461884`*^9, 3.644269769390448*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"efa96c2e-ec08-4f5f-85c1-19302b3bcff4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.11747365631718162`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.6501110908880863`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   RowBox[{"Lpm", "[", 
    RowBox[{
     RowBox[{"0.8290940814931846`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.7840551030943277`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.4933632342783689`"}], "+", 
      RowBox[{"6.030336755749413`", " ", "\[ImaginaryI]"}]}]}], "]"}]}], 
  RowBox[{"Lpm", "[", 
   RowBox[{
    RowBox[{"0.8290940814931846`", "\[VeryThinSpace]", "+", 
     RowBox[{"2.7840551030943277`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.4933632342783689`"}], "-", 
     RowBox[{"0.25284855143017276`", " ", "\[ImaginaryI]"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.866915661277141*^9, 3.866919775568461*^9, 
  3.8670875142500143`*^9, 3.868006735311438*^9, 3.869568449900013*^9, 
  3.86957505019024*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"0ce94906-3a3f-4ab2-ab77-0a1c7b3e8239"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T1Lmm", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lmm", "[", 
     RowBox[{
      RowBox[{"u", "+", 
       RowBox[{"2", " ", "Pi", " ", "I"}]}], ",", "v"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "v"}], "/", "2"}], "]"}], " ", 
      RowBox[{"Lmm", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2Lmm", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lmm", "[", 
     RowBox[{"u", ",", 
      RowBox[{"v", "+", 
       RowBox[{"2", " ", "Pi", " ", "I"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"+", "u"}], "/", "2"}], "]"}], " ", 
      RowBox[{"Lmm", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.644277902810265*^9, 3.6442779101593437`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"2ba4dbea-c26d-4798-9f07-cf2943e38492"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1Lmm", " ", "@@", " ", 
  RowBox[{"samplepoint", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.644277912519465*^9, 3.644277923675624*^9}, {
  3.8657798439299107`*^9, 3.865779857361393*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"bf7136dd-c826-47c4-b047-53560338f656"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.20361052284050601`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.5341865278552234`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   RowBox[{"Lmm", "[", 
    RowBox[{
     RowBox[{"0.23981660130169372`", "\[VeryThinSpace]", "+", 
      RowBox[{"9.144641644250957`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.1183686928791776`"}], "+", 
      RowBox[{"2.4132721979056333`", " ", "\[ImaginaryI]"}]}]}], "]"}]}], 
  RowBox[{"Lmm", "[", 
   RowBox[{
    RowBox[{"0.23981660130169372`", "\[VeryThinSpace]", "+", 
     RowBox[{"2.86145633707137`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "1.1183686928791776`"}], "+", 
     RowBox[{"2.4132721979056333`", " ", "\[ImaginaryI]"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.866915661315255*^9, 3.866919775631873*^9, 
  3.867087514319662*^9, 3.8680067353300123`*^9, 3.8695684499488287`*^9, 
  3.8695750502267437`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"f6e0e705-3ad8-4a70-8e5d-4f3844300e01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2Lmm", " ", "@@", " ", 
  RowBox[{"samplepoint", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.644277912519465*^9, 3.644277928404745*^9}, {
  3.865779849862064*^9, 3.865779855166037*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"3ba7af91-426e-42f4-9706-40e12313891a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.419711861467048`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.0399217333425732`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   RowBox[{"Lmm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.22920137211823194`"}], "+", 
      RowBox[{"2.3743816280120265`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.1300415567712895`"}], "+", 
      RowBox[{"7.9620672210654195`", " ", "\[ImaginaryI]"}]}]}], "]"}]}], 
  RowBox[{"Lmm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.22920137211823194`"}], "+", 
     RowBox[{"2.3743816280120265`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.1300415567712895`"}], "+", 
     RowBox[{"1.6788819138858335`", " ", "\[ImaginaryI]"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.8669156613461857`*^9, 3.866919775687117*^9, 
  3.867087514358457*^9, 3.868006735343773*^9, 3.869568449964232*^9, 
  3.8695750502471333`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"a3dc6679-c83b-43b3-92b8-73709d268ac0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Transitions.", "Section",
 CellChangeTimes->{{3.8656869013891773`*^9, 
  3.865686922722437*^9}},ExpressionUUID->"d9f70c6b-f7aa-4583-bf26-\
58995f0f0b45"],

Cell[TextData[{
 "We study the cocycle describing the line associated to a tetrahedron. Edge \
labels are as indicated in the figure below.\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3Qd8VGX28HHp3b8KYhewYcFKFQvoWhB9sXd3rVjXLuq6u0IqEFoSeu+9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     "], {{0, 450.6936632920885}, {1024.371953505812, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{96.012, 96.012},
     SmoothingQuality->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{519.3599999999992, Automatic},
   ImageSizeRaw->{1024.371953505812, 450.6936632920885},
   PlotRange->{{0, 1024.371953505812}, {0, 450.6936632920885}}]], "Input",
  ExpressionUUID->"79af7924-f994-4166-a7e4-0b7ae129e78b"]
}], "Text",
 CellChangeTimes->{{3.865780130484894*^9, 3.86578016312852*^9}, {
  3.8658056680638437`*^9, 3.865805668658639*^9}, {3.86580628074988*^9, 
  3.86580631923847*^9}, {3.865806380589882*^9, 3.865806386171074*^9}, {
  3.865954898077981*^9, 3.865954898724264*^9}, {3.8669106361066437`*^9, 
  3.866910666994617*^9}, {3.8669115271234493`*^9, 
  3.866911528142488*^9}},ExpressionUUID->"d03d842b-4462-4ef4-901f-\
a51f2db0dbf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "part", " ", "of", " ", "the", " ", "cocycle", " ", "that", " ", "only", 
     " ", "involves", " ", "\[Eta]"}], ",", "u", ",", "v", ",", " ", 
    RowBox[{"not", " ", "details", " ", "of", " ", "\[Epsilon]"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lratio", "[", 
     RowBox[{"\[Eta]u_", ",", "\[Eta]v_", ",", "deltau_", ",", "deltav_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "u", ",", "v", ",", "up", ",", "vp", ",", "change", ",", "\[Eta]pu", 
        ",", " ", "\[Eta]pv"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v"}], "}"}], " ", "=", " ", 
        RowBox[{"samplepoint", "[", 
         RowBox[{"\[Eta]u", ",", "\[Eta]v"}], "]"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"actually", " ", "the", " ", "results", " ", 
          RowBox[{"don", "'"}], "t", " ", "seem", " ", "to", " ", "depend", 
          " ", "on", " ", "picking", " ", "u"}], ",", 
         RowBox[{
         "v", " ", "on", " ", "the", " ", "constraint", " ", "surface"}]}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"up", " ", "=", " ", 
        RowBox[{"u", " ", "+", " ", 
         RowBox[{"I", " ", "Pi", " ", "deltau"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vp", " ", "=", " ", 
        RowBox[{"v", " ", "+", " ", 
         RowBox[{"I", " ", "Pi", " ", "deltav"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Eta]pu", " ", "=", " ", 
        RowBox[{"\[Eta]u", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "deltau"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Eta]pv", " ", "=", " ", 
        RowBox[{"\[Eta]v", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "deltav"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"note", " ", "L"}], " ", "=", " ", 
         RowBox[{"exp", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", "/", "2"}], "pi", " ", "i"}], ")"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"change", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L\[Eta]", "[", 
            RowBox[{"u", ",", "v", ",", "\[Eta]u", ",", "\[Eta]v"}], "]"}], 
           "/", 
           RowBox[{"L\[Eta]", "[", 
            RowBox[{"up", ",", "vp", ",", "\[Eta]pu", ",", "\[Eta]pv"}], 
            "]"}]}], ")"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "Pi"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u", " ", "vp"}], "-", 
             RowBox[{"v", " ", "up"}]}], ")"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "change"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.865687555801565*^9, 3.865687627710175*^9}, {
   3.865687677830907*^9, 3.8656877563484087`*^9}, {3.865688563896737*^9, 
   3.865688575816535*^9}, {3.865688984052552*^9, 3.865689014245555*^9}, {
   3.865703904517406*^9, 3.865703904950531*^9}, {3.865779403489822*^9, 
   3.865779403534122*^9}, 3.8657794426958637`*^9, {3.8657794933969917`*^9, 
   3.8657795390518637`*^9}, {3.865787567499619*^9, 3.865787599386327*^9}, {
   3.865787695994397*^9, 3.865787702749898*^9}, {3.865787779990035*^9, 
   3.865787801584848*^9}, {3.865787847654704*^9, 3.865787883897614*^9}, {
   3.865789651123024*^9, 3.865789665550438*^9}, 3.865800932010803*^9, {
   3.865806240152363*^9, 3.86580627275454*^9}, {3.865806863186884*^9, 
   3.8658068697248917`*^9}, 3.865892326490798*^9, {3.8658977935931463`*^9, 
   3.865897806365654*^9}, 3.865898903418806*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"6f5715c2-5221-4570-ac92-24b61cf5c16a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"c", "-", 
    RowBox[{
    "factor", " ", "for", " ", "a", " ", "single", " ", "edge", " ", "of", 
     " ", "a", " ", "single", " ", "triangle"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "reversing", " ", "edge", " ", "from", " ", "plus", " ", "to", " ", 
    "minus"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cp", "[", 
     RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"a1", "==", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a2", "==", 
         RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", "p", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"q", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", " ", "Pi", " ", 
           RowBox[{"I", "/", "8"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}],
       "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a2", "==", 
         RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"q", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", 
           RowBox[{"I", "/", "8"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"-", "p"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.865690171804943*^9, 3.865690216368417*^9}, {
   3.865690979722825*^9, 3.865691110922202*^9}, {3.865721678995783*^9, 
   3.865721685153183*^9}, {3.865721718648224*^9, 3.865721721542548*^9}, {
   3.865721804020631*^9, 3.865721806023333*^9}, {3.865766124756846*^9, 
   3.865766126606091*^9}, {3.865766499095849*^9, 3.865766501419465*^9}, {
   3.865768221098228*^9, 3.86576822311277*^9}, {3.865771210602563*^9, 
   3.86577122299751*^9}, {3.865779992028304*^9, 3.865779992458892*^9}, {
   3.865789457226861*^9, 3.8657894734711123`*^9}, {3.86578953594709*^9, 
   3.865789588381116*^9}, {3.865805708212817*^9, 3.865805742268608*^9}, 
   3.8658065781143*^9, {3.865898971463868*^9, 3.865898973652491*^9}, {
   3.866470475414789*^9, 3.866470475457335*^9}, 3.8664762283304253`*^9, {
   3.866916011722321*^9, 3.86691601272567*^9}, {3.866919752678887*^9, 
   3.866919755500823*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"08cefc24-97bd-4e8b-9bee-e7e71943648b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cp", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8669164018550987`*^9, 3.866916431194059*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"32e2ae27-0eed-4960-aa0d-27f27e90374e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]], " ", "q"}]], "Output",
 CellChangeTimes->{{3.866916403958688*^9, 3.866916431505115*^9}, 
   3.866919775757648*^9, 3.867087514421503*^9, 3.868006735365458*^9, 
   3.869568450015389*^9, 3.8695750503006687`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"d9b1cca0-a376-4043-9ba3-55912f2dc014"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"c", "-", 
    RowBox[{
    "factor", " ", "for", " ", "a", " ", "single", " ", "edge", " ", "of", 
     " ", "a", " ", "single", " ", "triangle"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "reversing", " ", "edge", " ", "from", " ", "minus", " ", "to", " ", 
    "plus"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cm", "[", 
     RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"a1", "==", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a2", "==", 
         RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "p"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "/", "q"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", "/", "8"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}],
       "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a2", "==", 
         RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "/", "q"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", " ", "Pi", " ", 
           RowBox[{"I", "/", "8"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"1", "/", "p"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.865690171804943*^9, 3.865690216368417*^9}, {
   3.865690979722825*^9, 3.8656911368174753`*^9}, {3.86572168962043*^9, 
   3.865721691967061*^9}, {3.865721726186665*^9, 3.865721729687784*^9}, {
   3.865721812951462*^9, 3.865721814735611*^9}, {3.8657661305982227`*^9, 
   3.865766132886488*^9}, {3.865766504779913*^9, 3.865766507783392*^9}, {
   3.86576822625948*^9, 3.865768229685999*^9}, {3.86577122712493*^9, 
   3.865771228962145*^9}, {3.865773635056548*^9, 3.8657736693797903`*^9}, {
   3.8657737028003073`*^9, 3.8657737060192137`*^9}, {3.8657894769660873`*^9, 
   3.865789490478362*^9}, {3.865805746964284*^9, 3.865805762025298*^9}, {
   3.8658064061767273`*^9, 3.8658064153069*^9}, {3.8658989780869102`*^9, 
   3.865898980377549*^9}, {3.866414179610923*^9, 3.8664142039556*^9}, {
   3.8664704946010647`*^9, 3.8664704946435747`*^9}, 3.866476231059719*^9, {
   3.8669160156605377`*^9, 3.866916017390728*^9}, {3.866919757373459*^9, 
   3.866919758199155*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"b1dffd2a-c0fe-42bf-8c44-4fc679a86f9e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"we", "'"}], "ll", " ", "specify", " ", "a", " ", "list", " ", 
   "of", " ", "six", " ", "initial", " ", "orientations", " ", "and", " ", 
   "a", " ", "choice", " ", "of", " ", "the", " ", "edge", " ", "to", " ", 
   "reverse"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.865691223124998*^9, 3.8656912474741783`*^9}, {
   3.865691509462109*^9, 3.865691512045703*^9}, 3.865780188377368*^9},
 CellLabel->
  "In[175]:=",ExpressionUUID->"5f01531d-9467-4e2c-a0ea-0d268d7e4999"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "for", " ", "each", " ", "edge", " ", "n", " ", "return", " ", "the", 
      " ", "edge"}], "-", 
     RowBox[{
     "orientations", " ", "going", " ", "around", " ", "the", " ", 
      "quadrilateral"}]}], ",", " ", 
    RowBox[{
    "starting", " ", "from", " ", "the", " ", "vertex", " ", "which", " ", 
     "is", " ", "the", " ", "tip", " ", "of", " ", "the", " ", "arrow", " ", 
     "when", " ", "the", " ", "edge", " ", "is", " ", "positively", " ", 
     "oriented", " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "=", "1"}], ")"}]}], ",", " ", 
    RowBox[{
    "and", " ", "going", " ", "around", " ", "in", " ", "the", " ", 
     "direction", " ", "given", " ", "by", " ", "the", " ", "boundary", " ", 
     "orientation", " ", "of", " ", "the", " ", "tetrahedron"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"quadrilateralorientations", "[", 
     RowBox[{"n_", ",", "\[Epsilon]_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "fl", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fl", " ", "=", " ", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "6", "]"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "6", "]"}], "]"}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]",
          "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fl", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.8656914785256367`*^9, 3.8656915542133837`*^9}, {
  3.865691600605101*^9, 3.865691606037636*^9}, {3.8656917126444674`*^9, 
  3.865691778030394*^9}, {3.8656918217782288`*^9, 3.865691870028558*^9}, {
  3.865692098141058*^9, 3.865692122930965*^9}, {3.865692153098629*^9, 
  3.865692158676373*^9}, {3.865692406679688*^9, 3.865692534360202*^9}, {
  3.8657746175680027`*^9, 3.865774622609311*^9}, {3.865774661657249*^9, 
  3.865774662651081*^9}, {3.8658066157351227`*^9, 3.865806616538452*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"735e1faf-6a61-488e-8081-842564477e42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"total", " ", "c"}], "-", 
    RowBox[{
    "factor", " ", "for", " ", "reversing", " ", "an", " ", "edge", " ", 
     "from", " ", "plus", " ", "to", " ", "minus"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cquadp", "[", 
     RowBox[{"n_", ",", "\[Epsilon]_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "qo", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"qo", " ", "=", " ", 
        RowBox[{"quadrilateralorientations", "[", 
         RowBox[{"n", ",", "\[Epsilon]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cp", "[", 
         RowBox[{
          RowBox[{"qo", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"qo", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "*", " ", 
        RowBox[{"cm", "[", 
         RowBox[{
          RowBox[{"qo", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"qo", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"total", " ", "c"}], "-", 
     RowBox[{
     "factor", " ", "for", " ", "reversing", " ", "an", " ", "edge", " ", 
      "from", " ", "minus", " ", "to", " ", "plus"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cquadm", "[", 
      RowBox[{"n_", ",", "\[Epsilon]_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "qo", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"qo", " ", "=", " ", 
         RowBox[{"quadrilateralorientations", "[", 
          RowBox[{"n", ",", "\[Epsilon]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"qo", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"qo", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "*", " ", 
         RowBox[{"cp", "[", 
          RowBox[{
           RowBox[{"qo", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"qo", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.865692537455385*^9, 3.8656926957847013`*^9}, 
   3.865694322919813*^9, 3.865705000805539*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"1d3309cd-1e02-49d8-b578-3cc23fe0ae1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kratio", "[", 
    RowBox[{"n_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Eta]u", ",", "\[Eta]v", ",", "deltau", ",", "deltav", ",", "cquad"}],
       "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Eta]u", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Eta]v", "=", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", "n"}], "]"}], ",", 
        RowBox[{
         RowBox[{"deltau", "=", 
          RowBox[{"-", "1"}]}], ";", 
         RowBox[{"deltav", "=", "0"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], ",", "n"}], "]"}], ",", 
        RowBox[{
         RowBox[{"deltau", "=", "1"}], ";", 
         RowBox[{"deltav", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", "6"}], "}"}], ",", "n"}], "]"}], ",", 
        RowBox[{
         RowBox[{"deltau", "=", "0"}], ";", 
         RowBox[{"deltav", "=", "1"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "==", "1"}], ",", 
        RowBox[{"cquad", "=", 
         RowBox[{"cquadp", "[", 
          RowBox[{"n", ",", "\[Epsilon]"}], "]"}]}], ",", " ", 
        RowBox[{"cquad", "=", 
         RowBox[{"cquadm", "[", 
          RowBox[{"n", ",", "\[Epsilon]"}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Lratio", "[", 
        RowBox[{"\[Eta]u", ",", "\[Eta]v", ",", "deltau", ",", "deltav"}], 
        "]"}], "/", " ", "cquad"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.865692696963085*^9, 3.865692773122645*^9}, {
   3.865692874973052*^9, 3.865692917732872*^9}, {3.865694171418738*^9, 
   3.8656943759282227`*^9}, {3.865703817229434*^9, 3.8657038552855167`*^9}, {
   3.8657047084071198`*^9, 3.86570472229277*^9}, {3.865704952377932*^9, 
   3.865704965522541*^9}, {3.865705017835683*^9, 3.86570510044322*^9}, {
   3.865719545056149*^9, 3.8657195582730083`*^9}, {3.865766309949532*^9, 
   3.865766313556267*^9}, {3.865766407753291*^9, 3.865766410195137*^9}, {
   3.865775123423894*^9, 3.8657751264672127`*^9}, {3.8657752214203568`*^9, 
   3.8657752511787167`*^9}, {3.865775842707363*^9, 3.865775844284431*^9}, {
   3.865775890623283*^9, 3.865775892101359*^9}, {3.865780445673411*^9, 
   3.865780472549458*^9}, {3.865787609510376*^9, 3.865787617285424*^9}, 
   3.865804683945834*^9, 3.865804717392549*^9, {3.865805269785911*^9, 
   3.865805272431374*^9}, 3.865899178036158*^9, {3.8659581874184017`*^9, 
   3.865958213659251*^9}, 3.866372256437451*^9, {3.866372369889743*^9, 
   3.866372370204331*^9}, 3.8664000185230923`*^9, {3.866400179674605*^9, 
   3.866400210482339*^9}, {3.8669146383436832`*^9, 3.866914657193453*^9}, {
   3.866916026606839*^9, 3.866916026737383*^9}, 3.8669197730191917`*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"74e22c4a-da04-4cef-90db-756a96c1c98f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]p", "[", 
    RowBox[{"n_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"n", ",", "k"}], "]"}]}], " ", 
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"akr", "[", 
    RowBox[{"n_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Arg", "[", 
     RowBox[{"kratio", "[", 
      RowBox[{"n", ",", "\[Epsilon]"}], "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"24", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "Pi"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"krd", "[", 
    RowBox[{"n_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Arg", "[", 
     RowBox[{
      RowBox[{"kratio", "[", 
       RowBox[{"n", ",", "\[Epsilon]"}], "]"}], "*", 
      RowBox[{"kratio", "[", 
       RowBox[{"n", ",", 
        RowBox[{"\[Epsilon]p", "[", 
         RowBox[{"n", ",", "\[Epsilon]"}], "]"}]}], "]"}]}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"24", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "Pi"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"akrt", "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"akr", "[", 
      RowBox[{"n", ",", "\[Epsilon]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"krdt", "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"krd", "[", 
      RowBox[{"n", ",", "\[Epsilon]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kcomm", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"kratio", "[", 
       RowBox[{"n1", ",", "\[Epsilon]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"kratio", "[", 
        RowBox[{"n2", ",", 
         RowBox[{"\[Epsilon]p", "[", 
          RowBox[{"n1", ",", "\[Epsilon]"}], "]"}]}], "]"}], " ", "/", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"kratio", "[", 
          RowBox[{"n2", ",", "\[Epsilon]"}], "]"}], "*", 
         RowBox[{"kratio", "[", 
          RowBox[{"n1", ",", 
           RowBox[{"\[Epsilon]p", "[", 
            RowBox[{"n2", ",", "\[Epsilon]"}], "]"}]}], "]"}]}], ")"}]}]}], 
     "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"24", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi", "*", "I"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]table", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "a"}]}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "b"}]}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "c"}]}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "d"}]}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "e"}]}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "f"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"akrta", ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"akrt", ",", "\[Epsilon]table", ",", 
     RowBox[{"{", "6", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"krdta", ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"krdt", ",", "\[Epsilon]table", ",", 
     RowBox[{"{", "6", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kcommt", "[", 
    RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"kcomm", "[", 
       RowBox[{"n1", ",", "n2", ",", "#"}], "]"}], "&"}], ",", " ", 
     "\[Epsilon]table", ",", 
     RowBox[{"{", "6", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.865704749785495*^9, 3.865704789325498*^9}, {
  3.8658009610722437`*^9, 3.865800995935419*^9}, {3.8658025011544847`*^9, 
  3.8658025101985188`*^9}, {3.865803516766362*^9, 3.86580353989051*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"def10f52-8a3d-4219-84e3-9909f8e217e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n1", ",", "n2", ",", 
     RowBox[{"Chop", "[", 
      RowBox[{"kcommt", "[", 
       RowBox[{"n1", ",", "n2"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n1", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n2", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.865766420981751*^9, 3.8657664577343082`*^9}, {
   3.8657665386877403`*^9, 3.8657665430500727`*^9}, {3.865954989465602*^9, 
   3.865954998638299*^9}, 3.8659587704719667`*^9},
 CellLabel->
  "In[190]:=",ExpressionUUID->"d51a24ac-414c-4531-a3d1-bc9eea50146f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.866915671330809*^9, 3.866916051975727*^9, 
  3.866919786017632*^9, 3.867087525319433*^9, 3.868006739749192*^9, 
  3.8695684538830957`*^9, 3.869575054091153*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"cbcb11a8-c608-4699-b495-2e9263fc643a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"krdta", " ", "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.865704170547914*^9, 3.865704172083735*^9}, {
  3.8657048643925457`*^9, 3.86570486490766*^9}, {3.8657049022105503`*^9, 
  3.865704904645537*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"ba7a7c99-fb27-4eb7-af95-7553123d1ad6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.866915672258588*^9, 3.86691605302612*^9, 
  3.866919787015827*^9, 3.867087526279867*^9, 3.8680067402034903`*^9, 
  3.869568454246213*^9, 3.8695750544341927`*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"42ebcdea-9092-488b-9068-67c52cb82edb"]
}, Open  ]],

Cell["\<\
Use the preceding info to determine k up to an overall constant.\
\>", "Text",
 CellChangeTimes->{{3.866414511903126*^9, 
  3.866414521657385*^9}},ExpressionUUID->"fcbb7451-8519-4e09-be35-\
979671398749"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ktotal", ",", "\[Epsilon]running"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Epsilon]running", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ktotal", " ", "=", " ", "k0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"n", "<=", "6"}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"n", "+", "1"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "==", 
            RowBox[{"-", "1"}]}], ",", " ", 
           RowBox[{
            RowBox[{"ktotal", " ", "=", " ", 
             RowBox[{"ktotal", " ", 
              RowBox[{"kratio", "[", 
               RowBox[{"n", ",", "\[Epsilon]running"}], "]"}]}]}], ";", " ", 
            RowBox[{
             RowBox[{"\[Epsilon]running", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "=", 
             RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ktotal"}]}],
     "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8658792657775297`*^9, 3.865879332061885*^9}, {
  3.865892293192568*^9, 3.865892321656831*^9}, {3.86589236399789*^9, 
  3.8658924853356133`*^9}, {3.865958598506353*^9, 3.865958598567*^9}, {
  3.866912939513116*^9, 3.866912940043318*^9}, {3.866914390406829*^9, 
  3.866914412993801*^9}, {3.8669145499589443`*^9, 3.8669145732305737`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"5b1738b1-cd90-45db-9c04-f5251febaf42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ka", "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ktotal", ",", "\[Epsilon]running"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Epsilon]running", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ktotal", " ", "=", " ", "k0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"n", "<=", "6"}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"n", "+", "1"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "==", "1"}], ",", " ", 
           RowBox[{
            RowBox[{"ktotal", " ", "=", " ", 
             RowBox[{"ktotal", " ", 
              RowBox[{"kratio", "[", 
               RowBox[{"n", ",", "\[Epsilon]running"}], "]"}]}]}], ";", " ", 
            RowBox[{
             RowBox[{"\[Epsilon]running", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "=", "1"}], ";"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "ktotal"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8658792657775297`*^9, 3.865879332061885*^9}, {
   3.865892293192568*^9, 3.865892321656831*^9}, {3.86589236399789*^9, 
   3.8658924853356133`*^9}, {3.865958598506353*^9, 3.865958598567*^9}, {
   3.866912939513116*^9, 3.866912940043318*^9}, {3.866914390406829*^9, 
   3.866914412993801*^9}, {3.8669145499589443`*^9, 3.8669145732305737`*^9}, {
   3.866914682241391*^9, 3.8669146920465508`*^9}, 3.8669148956553993`*^9},
 CellLabel->
  "In[193]:=",ExpressionUUID->"77dc2099-1207-4785-8f1f-acbfa9e5e1f8"],

Cell["Check two different ways of computing k agree.", "Text",
 CellChangeTimes->{{3.8670875030151863`*^9, 
  3.8670875072126083`*^9}},ExpressionUUID->"770d6b62-394a-40f3-8b78-\
2c921d45b791"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kcheck", "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"k", "[", "\[Epsilon]", "]"}], "/", 
     RowBox[{"ka", "[", "\[Epsilon]", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866914911127569*^9, 3.866914922508506*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"dc320a0a-3198-4858-8839-d9716b25a6b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"kcheck", "[", "#", "]"}], "&"}], ",", " ", "\[Epsilon]table", 
   ",", 
   RowBox[{"{", "6", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866914961732552*^9, 3.866914969899747*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"208fcaaa-96d3-45ee-a23b-ddf05957d9a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000000007`", ",", "1.0000000000000013`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.000000000000001`", ",", "1.0000000000000002`"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.9999999999999502`", ",", "0.99999999999995`"}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"0.99999999999995`", ",", "0.9999999999999494`"}], 
            "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000000495`", ",", "1.0000000000000497`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.0000000000000504`", ",", "1.0000000000000506`"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000000004`", ",", "0.9999999999999991`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.`", ",", "0.9999999999999998`"}], "}"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.999999999999949`", ",", "0.9999999999999493`"}], "}"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"0.9999999999999498`", ",", "0.9999999999999498`"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.9999999999998994`", ",", "0.9999999999998999`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.9999999999999`", ",", "0.9999999999999005`"}], "}"}]}],
           "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.`", ",", "0.9999999999999998`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.0000000000000002`", ",", "1.0000000000000004`"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.9999999999999505`", ",", "0.9999999999999494`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.9999999999999507`", ",", "0.99999999999995`"}], 
            "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000000495`", ",", "1.0000000000000502`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.0000000000000497`", ",", "1.00000000000005`"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.9999999999999999`", ",", "0.9999999999999993`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.9999999999999994`", ",", "0.9999999999999991`"}], 
            "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000001001`", ",", "1.0000000000001006`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.0000000000001004`", ",", "1.0000000000001004`"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000000508`", ",", "1.0000000000000506`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.0000000000000502`", ",", "1.0000000000000497`"}], 
            "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000000004`", ",", "1.0000000000000004`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.9999999999999998`", ",", "0.9999999999999993`"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.9999999999999498`", ",", "0.9999999999999499`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.9999999999999498`", ",", "0.9999999999999494`"}], 
            "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000000502`", ",", "1.000000000000049`"}], "}"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"1.0000000000000497`", ",", "1.00000000000005`"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.0000000000000002`", ",", "0.9999999999999996`"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.0000000000000007`", ",", "0.9999999999999996`"}], 
            "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.866915672752569*^9, 3.866916053789119*^9, 
  3.866919787583783*^9, 3.8670875268140697`*^9, 3.8680067404233007`*^9, 
  3.869568454469049*^9, 3.869575054647521*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"c3b972d2-c4b7-4e37-a1b0-4c5e8a5440d4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pentagon.", "Section",
 CellChangeTimes->{{3.865861100073331*^9, 
  3.865861101352153*^9}},ExpressionUUID->"22c68d3a-a60d-4594-a7b3-\
bc04841fca0d"],

Cell["To fix the normalization of k we consider a pentagon.", "Text",
 CellChangeTimes->{{3.865861102734042*^9, 
  3.865861109064411*^9}},ExpressionUUID->"78c1f535-61be-4e40-9f92-\
821c22274a19"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQm8VWP7v3+vecir8CJDVFSkFCFJoZRCkzSrRJmjlCRFIZIyh1QqqVA0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    
    "], {{0, 635.920509936258}, {482.9396325459318, 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{96.012, 96.012}],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{482.9396325459318, 635.920509936258},
  PlotRange->{{0, 482.9396325459318}, {0, 635.920509936258}}]], "Input",
 CellLabel->
  "In[196]:=",ExpressionUUID->"9e336c0a-8aaa-4bda-9f7e-a5cf1d4b51a7"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQm8VWP7v3+vecir8CJDVFSkFCFJoZRCkzSrRJmjlCRFIZIyh1QqqVA0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    
    "], {{0, 635.920509936258}, {482.9396325459318, 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{96.012, 96.012}],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{482.9396325459318, 635.920509936258},
  PlotRange->{{0, 482.9396325459318}, {0, 635.920509936258}}]], "Output",
 CellChangeTimes->{3.869575054685196*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"431905be-470f-4398-8c13-591251b3baae"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "a", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xpentagon", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"a", "[", "n", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8658966267209587`*^9, {3.865897371950638*^9, 3.8658973913812313`*^9}, {
   3.865899061377799*^9, 3.865899076960527*^9}, {3.8666285264409113`*^9, 
   3.866628527391727*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"77cdac65-9bd9-4dfb-8085-5baab1a0827a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "[", "8", "]"}], ",", 
   RowBox[{"x", "[", "9", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "10", "]"}], " ", "should", " ", "actually", " ", "be", 
    " ", "determined", " ", "by", " ", "flip", " ", "relations"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.865861117657011*^9, 3.8658611866385736`*^9}, {
   3.865861222553384*^9, 3.865861231941778*^9}, {3.8658937464933977`*^9, 
   3.865893758725307*^9}, 3.8658952935636177`*^9, {3.86589550160207*^9, 
   3.8658955133788137`*^9}, {3.865895628836681*^9, 3.8658956561405773`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"e9bb1f5d-b8d3-4c24-8a35-869bf2b43b7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getfliprelation", "[", 
   RowBox[{"x_", ",", "edges_", ",", "\[Epsilon]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u", ",", "v", ",", "xn"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"xn", "[", "n_", "]"}], ":=", 
      RowBox[{"x", "[", 
       RowBox[{"[", 
        RowBox[{"edges", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"u", " ", "=", "  ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"xn", "[", "1", "]"}]}], "-", 
       RowBox[{"xn", "[", "3", "]"}], "+", 
       RowBox[{"xn", "[", "2", "]"}], "+", 
       RowBox[{"xn", "[", "4", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Eta]u", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "+", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "+", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Eta]v", "=", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "+", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "+", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "+", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"xn", "[", "2", "]"}]}], "-", 
       RowBox[{"xn", "[", "4", "]"}], "+", 
       RowBox[{"xn", "[", "5", "]"}], "+", 
       RowBox[{"xn", "[", "6", "]"}]}], " ", "==", " ", 
      RowBox[{"solveforv", "[", 
       RowBox[{"u", ",", "\[Eta]u", ",", "\[Eta]v"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8658972185859203`*^9, 3.8658973677648087`*^9}, {
  3.866218507328747*^9, 3.866218509148782*^9}, {3.866218556089238*^9, 
  3.866218568395749*^9}, {3.866913648818088*^9, 3.866913654331749*^9}, {
  3.866913694307356*^9, 3.866913698738769*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"1dfb9eba-a62f-486e-8ece-54a17a6f40bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flipfactor", "[", 
    RowBox[{"u_", ",", "v_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Eta]u", ",", "\[Eta]v"}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"\[Eta]u", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Eta]v", "=", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "+", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"\[Eta]u", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "u"}], "]"}]}], " ", "+", " ", 
           RowBox[{"\[Eta]v", " ", 
            RowBox[{"Exp", "[", "v", "]"}]}], " ", "-", " ", "1"}], "]"}], 
         " ", ">", " ", "0.000001"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<u = \>\"", ",", "u"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<v = \>\"", ",", "v"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\[Eta]u = \>\"", ",", " ", "\[Eta]u"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\[Eta]v = \>\"", ",", " ", "\[Eta]v"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<c = \>\"", ",", " ", 
           RowBox[{
            RowBox[{"\[Eta]u", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", "u"}], "]"}]}], " ", "+", " ", 
            RowBox[{"\[Eta]v", " ", 
             RowBox[{"Exp", "[", "v", "]"}]}]}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"k", "[", "\[Epsilon]", "]"}], " ", 
       RowBox[{"L\[Eta]", "[", 
        RowBox[{"u", ",", "v", ",", "\[Eta]u", ",", "\[Eta]v"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8658612417361517`*^9, 3.865861247438678*^9}, {
  3.8658676031464443`*^9, 3.865867630400243*^9}, {3.865867869137066*^9, 
  3.8658678719739017`*^9}, {3.865868271957605*^9, 3.865868272177033*^9}, {
  3.865873541452627*^9, 3.865873551199298*^9}, {3.865879120101502*^9, 
  3.865879180864677*^9}, {3.865879219174904*^9, 3.865879249055739*^9}, {
  3.8658932761090603`*^9, 3.865893277354617*^9}, {3.8659359042239532`*^9, 
  3.8659359717902813`*^9}, {3.865946572083631*^9, 3.8659465947026663`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"f0aa40be-5dec-4a88-a690-1a6842f5b322"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flipquad", "[", 
    RowBox[{"x_", ",", "edges_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "v", ",", "xn"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"xn", "[", "n_", "]"}], ":=", 
       RowBox[{"x", "[", 
        RowBox[{"[", 
         RowBox[{"edges", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"u", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"xn", "[", "1", "]"}]}], "-", 
        RowBox[{"xn", "[", "3", "]"}], "+", 
        RowBox[{"xn", "[", "2", "]"}], "+", 
        RowBox[{"xn", "[", "4", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"v", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"xn", "[", "2", "]"}]}], "-", 
        RowBox[{"xn", "[", "4", "]"}], "+", 
        RowBox[{"xn", "[", "5", "]"}], "+", 
        RowBox[{"xn", "[", "6", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"flipfactor", "[", 
       RowBox[{"u", ",", "v", ",", "\[Epsilon]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8658955193894663`*^9, 3.865895624555173*^9}, {
  3.86589567194934*^9, 3.865895694173438*^9}, {3.865896072980835*^9, 
  3.865896120976666*^9}, {3.866913611844022*^9, 3.866913631738744*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"8636730c-5f37-46a6-a152-b5fd09d69f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "8", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"a", "[", "8", "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"getfliprelation", "[", 
        RowBox[{"xpentagon", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2", ",", "1", ",", "7", ",", "8", ",", "6"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"a", "[", "8", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865897402435163*^9, 3.865897427809833*^9}, {
  3.8658974973584003`*^9, 3.865897508333199*^9}, {3.8662185821840773`*^9, 
  3.866218584457828*^9}, {3.866628541619274*^9, 3.866628542166031*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"9ba803df-081d-4fcb-be21-9110fecaccee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "9", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"a", "[", "9", "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"getfliprelation", "[", 
        RowBox[{"xpentagon", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8", ",", "1", ",", "5", ",", "9", ",", "7"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"a", "[", "9", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865897436518775*^9, 3.865897447186739*^9}, {
   3.86589751050554*^9, 3.865897514480713*^9}, {3.865939441153862*^9, 
   3.865939441212165*^9}, 3.86621858907701*^9, {3.866628545767748*^9, 
   3.8666285461060257`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"081b592f-3ff0-4865-aeba-aca49d9794c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", "10", "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"getfliprelation", "[", 
        RowBox[{"xpentagon", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3", ",", "6", ",", "5", ",", "10", ",", "7"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"a", "[", "10", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865897457147708*^9, 3.8658974639752283`*^9}, {
   3.865897554831048*^9, 3.8658975612214518`*^9}, 3.866218593097043*^9, {
   3.866628548050282*^9, 3.866628548400629*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"5658c07a-6971-4c85-80a5-031b4b8c3f4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "<=", "7"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "n", "]"}], "=", 
      RowBox[{"RandomComplex", "[", "]"}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"n", "+", "1"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{"flipquad", "[", 
    RowBox[{"xpentagon", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1", ",", "7", ",", "8", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{"flipquad", "[", 
    RowBox[{"xpentagon", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "8", ",", "1", ",", "5", ",", "9", ",", "7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f3", "=", 
   RowBox[{"flipquad", "[", 
    RowBox[{"xpentagon", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "6", ",", "5", ",", "10", ",", "7"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f4", "=", 
   RowBox[{"flipquad", "[", 
    RowBox[{"xpentagon", ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "2", ",", "1", ",", "5", ",", "9", ",", "6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f5", "=", 
   RowBox[{"flipquad", "[", 
    RowBox[{"xpentagon", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "9", ",", "4", ",", "8", ",", "10"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8658975756601257`*^9, 3.865897592268529*^9}, {
   3.865897625044758*^9, 3.865897630873486*^9}, {3.8659382230271597`*^9, 
   3.865938223056655*^9}, {3.8659382736658993`*^9, 3.865938273756287*^9}, 
   3.8659564861087503`*^9, {3.866628555732348*^9, 3.8666285634995317`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"1a1e3642-bbd7-4e22-ad87-f98493a6eecc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pentagonratio", " ", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"f3", " ", "f4", " ", "f5"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"f1", " ", "f2"}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.865896508474021*^9, 3.865896532298389*^9}, {
  3.865896960935248*^9, 3.8658969810209007`*^9}, {3.865897658469111*^9, 
  3.865897662161572*^9}, {3.865951658369492*^9, 3.865951685471593*^9}, {
  3.865958812001129*^9, 3.865958820698468*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"5228159f-4649-4fa9-bbfb-0b1f100c42c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.9659258262890122`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25881904510258114`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  "k0"}]], "Output",
 CellChangeTimes->{3.866915672884171*^9, 3.866919787751911*^9, 
  3.86708752706982*^9, 3.868006740499415*^9, 3.869568454627316*^9, 
  3.869575054751504*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"4d43b2e4-3f02-45ef-a5ba-f3613875cf82"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "this", " ", "ratio", " ", "should", " ", "be", " ", "a", " ", 
    "nontrivial", " ", "cube", " ", "root", " ", "of", " ", "1"}], ",", " ", 
   RowBox[{
   "because", " ", "the", " ", "changes", " ", "of", " ", "marked", " ", 
    "edge", " ", "do", " ", "not", " ", "cancel", " ", 
    RowBox[{"out", ":", " ", 
     RowBox[{
      RowBox[{
      "that", " ", "determines", " ", "k0", " ", "up", " ", "to", " ", "2"}], 
      "-", 
      RowBox[{"fold", " ", "ambiguity", " ", 
       RowBox[{"(", 
        RowBox[{
        "fixed", " ", "completely", " ", "if", " ", "we", " ", "work", " ", 
         "out", " ", "which", " ", "cube", " ", "root", " ", 
         RowBox[{"it", "'"}], "s", " ", "supposed", " ", "to", " ", "be"}], 
        ")"}]}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.865952895748806*^9, 3.865952904973116*^9}, {
   3.865958631647581*^9, 3.865958639167515*^9}, {3.865958825025001*^9, 
   3.865958868034581*^9}, 3.869568509098001*^9, {3.869574847837371*^9, 
   3.869574890616534*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"0d0d936b-5af3-40c5-ac88-c2013a75f993"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", "pentagonratio", "]"}], "*", 
    RowBox[{
     RowBox[{"(", "24", ")"}], " ", "/", " ", 
     RowBox[{"(", 
      RowBox[{"2", "*", "Pi", "*", "I"}], ")"}]}]}], " ", "/.", " ", 
   RowBox[{"k0", "->", 
    RowBox[{"Exp", "[", 
     RowBox[{"7", "*", "2", "Pi", " ", 
      RowBox[{"I", "/", "24"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8659516870685663`*^9, 3.8659517319417257`*^9}, {
   3.8659569701300993`*^9, 3.865956982502582*^9}, 3.8669130477828503`*^9, {
   3.866913314555335*^9, 3.866913315280752*^9}, {3.866914459273435*^9, 
   3.866914459346581*^9}, 3.866915165606889*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"40e28b91-8069-415f-8810-fef3d811d9c1"],

Cell[BoxData["8.000000000000279`"], "Output",
 CellChangeTimes->{3.866915672918953*^9, 3.866919787829547*^9, 
  3.867087527114814*^9, 3.8680067405151567`*^9, 3.869568454665587*^9, 
  3.869575054776372*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"d0daaf77-de08-4750-88e0-6fbf9ff9adfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", "pentagonratio", "]"}], "*", 
    RowBox[{
     RowBox[{"(", "24", ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "Pi", "*", "I"}], ")"}]}]}], " ", "/.", " ", 
   RowBox[{"k0", "->", 
    RowBox[{"Exp", "[", 
     RowBox[{"15", "*", "2", " ", "Pi", " ", 
      RowBox[{"I", "/", "24"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8659582239049177`*^9, 3.865958225144649*^9}, {
   3.865958843663*^9, 3.865958843979054*^9}, 3.865958876335477*^9, {
   3.866418355939507*^9, 3.8664183560066032`*^9}, 3.866913062498172*^9, {
   3.866913241086245*^9, 3.866913258694215*^9}, {3.866913297221973*^9, 
   3.86691332116721*^9}, {3.866914464576273*^9, 3.866914479244862*^9}, {
   3.866915187075769*^9, 3.866915187396811*^9}, {3.866915219420248*^9, 
   3.866915219473332*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"115ad4ca-87a6-4871-8dfc-ef0d18d97c44"],

Cell[BoxData[
 RowBox[{"-", "7.999999999999722`"}]], "Output",
 CellChangeTimes->{3.866915672945497*^9, 3.866919787898861*^9, 
  3.867087527149701*^9, 3.8680067405271053`*^9, 3.8695684546825743`*^9, 
  3.8695750547863617`*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"b07f26bf-0be6-4075-bae5-4d40c66d851c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Double flip.", "Section",
 CellChangeTimes->{{3.865955787700861*^9, 
  3.865955807970091*^9}},ExpressionUUID->"e0ddb0b0-0c4d-4bdf-ab91-\
cb42e46c3fe8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "a", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"a", "[", "n", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.8659563076513577`*^9, 3.866915386377323*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"09459d00-cd33-45b0-b59d-cda84f044028"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "6", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"getfliprelation", "[", 
        RowBox[{"xt", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "5", ",", "6"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"a", "[", "6", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8659565296196947`*^9, 3.865956552051355*^9}, {
   3.8659565917533073`*^9, 3.8659565927009287`*^9}, {3.8669134979987593`*^9, 
   3.866913499402512*^9}, 3.866915463627987*^9},
 CellLabel->
  "In[218]:=",ExpressionUUID->"ac0ccbf8-734a-4fa7-b281-25a1df000d7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "<=", "5"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "n", "]"}], "=", 
      RowBox[{"RandomComplex", "[", "]"}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"n", "+", "1"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1", " ", "=", " ", 
   RowBox[{"flipquad", "[", 
    RowBox[{"xt", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", " ", "=", " ", 
   RowBox[{"flipquad", "[", 
    RowBox[{"xt", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.865956379931519*^9, 3.865956454928413*^9}, {
  3.865956490189344*^9, 3.8659565143184443`*^9}, {3.8669153878870907`*^9, 
  3.866915389747438*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"7c1b8ffa-d9a1-43de-b6b7-1d26e2ac2b50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"doubleflip", " ", "=", " ", 
  RowBox[{"f1", " ", "f2"}]}]], "Input",
 CellChangeTimes->{{3.8659564611404963`*^9, 3.865956461553018*^9}, {
  3.865956614211998*^9, 3.865956615387972*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"4ebaaab1-5b9e-40ff-a67b-51902a9a89de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.8660254037844417`"}], "+", 
    RowBox[{"0.5000000000000003`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  SuperscriptBox["k0", "2"]}]], "Output",
 CellChangeTimes->{3.86691567299851*^9, 3.866919787994114*^9, 
  3.867087527213402*^9, 3.868006740550602*^9, 3.869568454742975*^9, 
  3.869575054827588*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"244d1660-3e3e-4ec4-8fd5-d988aad88b81"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"this", " ", "ratio", " ", "should", " ", "be", " ", "1"}], ":", 
   " ", 
   RowBox[{
    RowBox[{
    "that", " ", "determines", " ", "k0", " ", "up", " ", "to", " ", "2"}], 
    "-", 
    RowBox[{"fold", " ", "ambiguity"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.86595864641672*^9, 3.8659586501948013`*^9}, {
  3.8659588938357553`*^9, 3.865958898349326*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"cf7ce62e-313e-45bb-a2c1-59c028dc3873"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", "doubleflip", "]"}], "*", 
    RowBox[{
     RowBox[{"(", "24", ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "Pi", "*", "I"}], ")"}]}]}], " ", "/.", " ", 
   RowBox[{"k0", "->", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "*", "2", " ", "Pi", " ", 
      RowBox[{"I", "/", "24"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8659566193066463`*^9, 3.8659566344002047`*^9}, {
  3.865956765938025*^9, 3.865956939224399*^9}, {3.866915197329777*^9, 
  3.8669151980192137`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"79a1430d-9d97-4bc2-8db7-78ded22df4f6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.866915673036891*^9, 3.86691978807165*^9, 
  3.867087527257874*^9, 3.868006740565259*^9, 3.869568454776129*^9, 
  3.8695750548515377`*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"3d0e9f31-8815-4fa2-94a3-48159f9b8f68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", "doubleflip", "]"}], "*", 
    RowBox[{
     RowBox[{"(", "24", ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "Pi", "*", "I"}], ")"}]}]}], " ", "/.", " ", 
   RowBox[{"k0", "->", 
    RowBox[{"Exp", "[", 
     RowBox[{"7", "*", "2", " ", "Pi", " ", 
      RowBox[{"I", "/", "24"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8659569496550093`*^9, 3.865956964104718*^9}, {
  3.866915201506653*^9, 3.866915202042963*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"aa969591-ff99-4ad6-b6d0-2654f347e150"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.866915673064225*^9, 3.866919788139876*^9, 
  3.8670875272920933`*^9, 3.8680067405771646`*^9, 3.869568454802149*^9, 
  3.869575054862009*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"4e57a541-f4dc-4530-b7d5-6a877a87ebf4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "this", " ", "gives", " ", "a", " ", "check", " ", "on", " ", "the", " ", 
    "value", " ", "of", " ", "k0", " ", "determined", " ", "by", " ", "the", 
    " ", "pentagon"}], ",", " ", 
   RowBox[{
   "and", " ", "allows", " ", "us", " ", "to", " ", "be", " ", "sloppy", " ", 
    "about", " ", "which", " ", "cube", " ", "root", " ", "to", " ", "use"}], 
   ",", " ", 
   RowBox[{
   "since", " ", "only", " ", "one", " ", "of", " ", "them", " ", "matches", 
    " ", "here"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.86957495906273*^9, 3.8695749837329473`*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"cfe63ae4-2c7a-4c15-a801-0c4cc31319b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["K table.", "Section",
 CellChangeTimes->{{3.86595301831242*^9, 
  3.8659530190464087`*^9}},ExpressionUUID->"a83ddfb0-583b-4b5c-94d3-\
c849286411f1"],

Cell["\<\
Substitute in the value of k0 determined by the pentagon and double-flip \
computations.\
\>", "Text",
 CellChangeTimes->{{3.86957493442203*^9, 3.869574956420635*^9}, {
  3.869574996613768*^9, 
  3.869574996841432*^9}},ExpressionUUID->"61479e01-828d-4a61-b96b-\
aad84a003e04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k0sol", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"k0", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"7", " ", "*", " ", "2", " ", "Pi", " ", 
       RowBox[{"I", "/", "24"}]}], "]"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866418422009351*^9, 3.86641843119543*^9}, {
  3.866422746658104*^9, 3.866422751627267*^9}, {3.869574930946343*^9, 
  3.869574932298621*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"4e2d934a-3b54-4002-acc2-8c50bbc98960"],

Cell["\<\
Check that the pentagon and double-flip computations indeed work out for this \
k0.\
\>", "Text",
 CellChangeTimes->{{3.86957499918328*^9, 
  3.869575013213529*^9}},ExpressionUUID->"d0127827-b193-4890-a0f7-\
043e63a752fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{"pentagonratio", "^", "3"}], "/.", " ", "k0sol"}], "]"}]], "Input",\

 CellChangeTimes->{{3.866422758389662*^9, 3.8664227953912992`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"1d102b58-ee6f-48e9-84be-09844bc3cfe0"],

Cell[BoxData["0.9999999999998845`"], "Output",
 CellChangeTimes->{3.866915673102996*^9, 3.866919788229149*^9, 
  3.867087527334268*^9, 3.8680067405924377`*^9, 3.869568454850149*^9, 
  3.86957505490026*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"9706bd9d-301c-406f-a37c-35157e5884e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{"doubleflip", " ", "/.", " ", "k0sol"}], "]"}]], "Input",
 CellChangeTimes->{{3.866422796187714*^9, 3.866422802034965*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"69fff770-951d-43aa-8b3a-75a95abd6fc5"],

Cell[BoxData["1.0000000000000027`"], "Output",
 CellChangeTimes->{3.866915673132407*^9, 3.866919788301999*^9, 
  3.867087527368278*^9, 3.8680067406040163`*^9, 3.8695684548702307`*^9, 
  3.8695750549114323`*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"b5bf2015-a2bd-4e77-868a-3433ea7f6c90"]
}, Open  ]],

Cell["Now build a table of values of k, for use in the paper.", "Text",
 CellChangeTimes->{{3.869575022075715*^9, 
  3.869575033335298*^9}},ExpressionUUID->"2b8e747a-aee8-4d15-a473-\
6f42f2fd7dab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]flat", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"\[Epsilon]table", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865960087006414*^9, 3.865960127265666*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"b2e004b8-f0f2-4fb6-9a43-1785b03acfb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ktable", "=", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#", " ", "->", " ", 
        RowBox[{"Round", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"24", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "Pi", "*", "I"}], ")"}]}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"k", "[", "#", "]"}], "]"}]}], "]"}], "]"}]}], " ", "&"}],
       ",", " ", "\[Epsilon]flat", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], " ", "/.", " ", "k0sol"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.865951744793975*^9, 3.8659517529334373`*^9}, {
   3.8659522685912437`*^9, 3.865952346448721*^9}, {3.8659523863515263`*^9, 
   3.86595243516479*^9}, 3.865952476829221*^9, {3.86595811040757*^9, 
   3.865958110470183*^9}, {3.865960131018363*^9, 3.8659601496884317`*^9}, {
   3.865960368845579*^9, 3.86596037222582*^9}, {3.866418437622711*^9, 
   3.866418438949102*^9}, {3.866626639246056*^9, 3.866626645523315*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"c2587976-e370-4a17-8492-6a3ffa9aa083"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ktableshort", " ", "=", " ", 
   RowBox[{"Chop", "[", 
    RowBox[{"ktable", " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "->", "1"}], ",", 
       RowBox[{"r", "->", "1"}], ",", 
       RowBox[{"q", "->", "1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865952389341028*^9, 3.8659524548821573`*^9}, {
   3.865958099070369*^9, 3.8659581026621847`*^9}, {3.865958674238476*^9, 
   3.8659586748743277`*^9}, {3.865960055572906*^9, 3.865960064640706*^9}, 
   3.86641845710266*^9},
 CellLabel->
  "In[232]:=",ExpressionUUID->"d139fbe5-e3da-453b-a6b6-c8dd74afc075"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"Multicolumn", "[", 
   RowBox[{"ktableshort", ",", "4"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.865960030009897*^9, 3.865960066808284*^9}, {
   3.865960424230357*^9, 3.8659604248337717`*^9}, 3.866399789206748*^9, 
   3.8665559132925253`*^9, 3.866559187450399*^9, 3.866626601721657*^9},
 CellLabel->
  "In[233]:=",ExpressionUUID->"34462193-c35e-42b6-90c8-506887d95266"],

Cell["\<\
\\begin{array}{llll}
 \\{1,1,1,1,1,1\\}\\to 7 & \\{1,-1,1,1,1,1\\}\\to -11 & \
\\{-1,1,1,1,1,1\\}\\to 7 &
   \\{-1,-1,1,1,1,1\\}\\to 10 \\\\
 \\{1,1,1,1,1,-1\\}\\to -5 & \\{1,-1,1,1,1,-1\\}\\to -8 & \\{-1,1,1,1,1,-1\\}\
\\to 10 &
   \\{-1,-1,1,1,1,-1\\}\\to -8 \\\\
 \\{1,1,1,1,-1,1\\}\\to -5 & \\{1,-1,1,1,-1,1\\}\\to -2 & \\{-1,1,1,1,-1,1\\}\
\\to 10 &
   \\{-1,-1,1,1,-1,1\\}\\to 10 \\\\
 \\{1,1,1,1,-1,-1\\}\\to 7 & \\{1,-1,1,1,-1,-1\\}\\to -11 & \\{-1,1,1,1,-1,-1\
\\}\\to 1 &
   \\{-1,-1,1,1,-1,-1\\}\\to -8 \\\\
 \\{1,1,1,-1,1,1\\}\\to -11 & \\{1,-1,1,-1,1,1\\}\\to 1 & \\{-1,1,1,-1,1,1\\}\
\\to 10 &
   \\{-1,-1,1,-1,1,1\\}\\to 7 \\\\
 \\{1,1,1,-1,1,-1\\}\\to -2 & \\{1,-1,1,-1,1,-1\\}\\to 1 & \
\\{-1,1,1,-1,1,-1\\}\\to 10 &
   \\{-1,-1,1,-1,1,-1\\}\\to 10 \\\\
 \\{1,1,1,-1,-1,1\\}\\to -8 & \\{1,-1,1,-1,-1,1\\}\\to 1 & \
\\{-1,1,1,-1,-1,1\\}\\to -8 &
   \\{-1,-1,1,-1,-1,1\\}\\to 10 \\\\
 \\{1,1,1,-1,-1,-1\\}\\to -11 & \\{1,-1,1,-1,-1,-1\\}\\to 1 & \
\\{-1,1,1,-1,-1,-1\\}\\to
   -8 & \\{-1,-1,1,-1,-1,-1\\}\\to 1 \\\\
 \\{1,1,-1,1,1,1\\}\\to 1 & \\{1,-1,-1,1,1,1\\}\\to -8 & \
\\{-1,1,-1,1,1,1\\}\\to 1 &
   \\{-1,-1,-1,1,1,1\\}\\to -11 \\\\
 \\{1,1,-1,1,1,-1\\}\\to 10 & \\{1,-1,-1,1,1,-1\\}\\to -8 & \\{-1,1,-1,1,1,-1\
\\}\\to 1 &
   \\{-1,-1,-1,1,1,-1\\}\\to -8 \\\\
 \\{1,1,-1,1,-1,1\\}\\to 10 & \\{1,-1,-1,1,-1,1\\}\\to 10 & \\{-1,1,-1,1,-1,1\
\\}\\to 1 &
   \\{-1,-1,-1,1,-1,1\\}\\to -2 \\\\
 \\{1,1,-1,1,-1,-1\\}\\to 7 & \\{1,-1,-1,1,-1,-1\\}\\to 10 & \
\\{-1,1,-1,1,-1,-1\\}\\to 1
   & \\{-1,-1,-1,1,-1,-1\\}\\to -11 \\\\
 \\{1,1,-1,-1,1,1\\}\\to -8 & \\{1,-1,-1,-1,1,1\\}\\to 1 & \
\\{-1,1,-1,-1,1,1\\}\\to -11
   & \\{-1,-1,-1,-1,1,1\\}\\to 7 \\\\
 \\{1,1,-1,-1,1,-1\\}\\to 10 & \\{1,-1,-1,-1,1,-1\\}\\to 10 & \
\\{-1,1,-1,-1,1,-1\\}\\to
   -2 & \\{-1,-1,-1,-1,1,-1\\}\\to -5 \\\\
 \\{1,1,-1,-1,-1,1\\}\\to -8 & \\{1,-1,-1,-1,-1,1\\}\\to 10 & \
\\{-1,1,-1,-1,-1,1\\}\\to
   -8 & \\{-1,-1,-1,-1,-1,1\\}\\to -5 \\\\
 \\{1,1,-1,-1,-1,-1\\}\\to 10 & \\{1,-1,-1,-1,-1,-1\\}\\to 7 &
   \\{-1,1,-1,-1,-1,-1\\}\\to -11 & \\{-1,-1,-1,-1,-1,-1\\}\\to 7 \\\\
\\end{array}\
\>", "Output",
 CellChangeTimes->{3.866915673467894*^9, 3.866919788684059*^9, 
  3.867087528133093*^9, 3.868006740761294*^9, 3.869568455115388*^9, 
  3.8695750550886583`*^9},
 CellLabel->
  "Out[233]//TeXForm=",ExpressionUUID->"8c3ca9c7-2c1a-46c0-bec7-5ee2599a7f6a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Chern-Simons invariants.", "Section",
 CellChangeTimes->{{3.866063315825749*^9, 3.866063319532496*^9}, {
  3.866065937709577*^9, 3.866065939137821*^9}, {3.8665615311701107`*^9, 
  3.866561536376095*^9}},ExpressionUUID->"c8f5e019-384a-48bd-9250-\
2af930d7ce5d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"perverse", " ", 
    RowBox[{"convention", ":", " ", 
     RowBox[{
     "tetrahedra", " ", "and", " ", "vertices", " ", "labeled", " ", "from", 
      " ", "0"}]}]}], ",", " ", 
   RowBox[{"edges", " ", "from", " ", "1"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.866124996099533*^9, 3.866125016207059*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"5ee2c8bf-4392-4841-8dde-e1817adff6db"],

Cell["\<\
Each tetrahedron has vertices labeled 0,1,2,3. We choose the edge pair 01,23. \
The variable \[OpenCurlyDoubleQuote]markededge\[CloseCurlyDoubleQuote] \
records this choice, but right now the code doesn\[CloseCurlyQuote]t use this \
variable; 01,23 is the only option.\
\>", "Text",
 CellChangeTimes->{{3.866063395083304*^9, 3.866063437584272*^9}, {
  3.8661231599830303`*^9, 3.866123181902419*^9}, {3.86639951302857*^9, 
  3.866399527281144*^9}, {3.866559928906658*^9, 
  3.866559947429515*^9}},ExpressionUUID->"e946addb-eb5a-49b9-9aaa-\
22c6e01c4f5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"markededges", "[", "tet_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866064923169849*^9, 3.866064960403919*^9}, {
   3.866064991399991*^9, 3.866065005932082*^9}, {3.8661231638625507`*^9, 
   3.866123165079948*^9}, {3.8661235597745256`*^9, 3.8661235745643806`*^9}, {
   3.866580041592566*^9, 3.866580044067902*^9}, 3.866580396580694*^9},
 CellLabel->
  "In[235]:=",ExpressionUUID->"480720ff-aa26-4ba4-9284-853fce5b7a0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getedgedata", "[", 
    RowBox[{"tet_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "edgenum", ",", "embeddingnum", ",", "e", ",", "edgenumfound", ",", " ",
        "sign"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "get", " ", "the", " ", "number", " ", "of", " ", "the", " ", "edge", 
        " ", "from", " ", "vertex", " ", "i", " ", "to", " ", "j", " ", "on", 
        " ", "tet"}], " ", ";", " ", 
       RowBox[{
       "also", " ", "a", " ", "sign", " ", "indicating", " ", "whether", " ", 
        
        RowBox[{"Regina", "'"}], "s", " ", "internal", " ", "orientation", 
        " ", "of", " ", "the", " ", "edge", " ", "matches", " ", 
        RowBox[{"(", 
         RowBox[{"i", ",", "j"}], ")"}], " ", "or", " ", 
        RowBox[{"(", 
         RowBox[{"j", ",", "i"}], ")"}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"edgenumfound", " ", "=", " ", "0"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"edgenum", "=", "1"}], ",", 
        RowBox[{"edgenum", "<=", "nedges"}], ",", 
        RowBox[{"edgenum", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"embeddingnum", "=", "1"}], ",", " ", 
           RowBox[{"embeddingnum", "<=", 
            RowBox[{"Length", "[", 
             RowBox[{"edgedata", "[", 
              RowBox[{"[", "edgenum", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"embeddingnum", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"e", "=", 
             RowBox[{"edgedata", "[", 
              RowBox[{"[", 
               RowBox[{"edgenum", ",", "embeddingnum"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "==", "tet"}], " ", "&&", 
                " ", 
                RowBox[{
                 RowBox[{"e", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "==", "i"}], " ", "&&", " ", 
                RowBox[{
                 RowBox[{"e", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "==", "j"}]}], ")"}], ",", 
              RowBox[{
               RowBox[{"edgenumfound", "=", "edgenum"}], ";", " ", 
               RowBox[{"sign", "=", "1"}], ";"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "==", "tet"}], " ", "&&", 
                " ", 
                RowBox[{
                 RowBox[{"e", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "==", "j"}], " ", "&&", " ", 
                RowBox[{
                 RowBox[{"e", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "==", "i"}]}], ")"}], ",", 
              RowBox[{
               RowBox[{"edgenumfound", "=", "edgenum"}], ";", 
               RowBox[{"sign", "=", 
                RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"edgenumfound", "==", "0"}], ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<oops in getedgedata: \>\"", ",", "tet", ",", " ", "\"\< \>\"", 
          ",", " ", "i", ",", " ", "\"\< \>\"", ",", " ", "j"}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"edgenumfound", ",", "sign"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.86612411101082*^9, 3.8661242114353933`*^9}, {
  3.866124244108508*^9, 3.866124253163004*^9}, {3.866124338634248*^9, 
  3.866124447866974*^9}, {3.866124538912518*^9, 3.8661245472808867`*^9}, {
  3.866124578699525*^9, 3.866124642362372*^9}, {3.866124684619141*^9, 
  3.8661246895972643`*^9}, {3.8662186123662443`*^9, 3.8662186142781067`*^9}, {
  3.866399478359665*^9, 3.86639948194102*^9}, {3.866562295880529*^9, 
  3.86656230421373*^9}, {3.866563521255382*^9, 3.866563521257578*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"acd648a2-1e54-4577-87cb-1056466ef6b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"get\[Epsilon]", "[", 
   RowBox[{"tet_", ",", "i_", ",", "j_", ",", "edgeorientations_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"edgenum", ",", "sign", ",", "coord"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "get", " ", "\[Epsilon]", " ", "for", " ", "the", " ", "edge", " ", 
      "from", " ", "vertex", " ", "i", " ", "to", " ", "j", " ", "on", " ", 
      "tet"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edgenum", ",", "sign"}], "}"}], " ", "=", " ", 
      RowBox[{"getedgedata", "[", 
       RowBox[{"tet", ",", "i", ",", "j"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"edgeorientations", "[", 
       RowBox[{"[", "edgenum", "]"}], "]"}], "*", "sign"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.866126316788409*^9, 3.866126324927452*^9}, {
  3.866159377256604*^9, 3.866159418401293*^9}, {3.866399493761238*^9, 
  3.866399494134409*^9}, {3.8665615630276937`*^9, 3.8665615657266893`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"c51eb857-773a-4487-8eeb-758316c97bf4"],

Cell["\<\
List of edges involved in the computation of u,v: eg {{2,1},+1} in ulist \
means we use the edge from 2 to 1 and it contributes to u with a sign +1.\
\>", "Text",
 CellChangeTimes->{{3.866560025383964*^9, 3.8665601161765003`*^9}, {
  3.8665603363105*^9, 3.8665603398954887`*^9}, {3.866561047375965*^9, 
  3.866561097141152*^9}},ExpressionUUID->"ded19de9-318c-48ad-b926-\
f013e9d47651"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ulist", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vlist", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.866559989677052*^9, 3.8665600408378572`*^9}, {
   3.866560097744317*^9, 3.866560099452783*^9}, {3.866560596635672*^9, 
   3.8665605976659527`*^9}, {3.866561006392332*^9, 3.866561006888485*^9}, 
   3.866561245143655*^9},
 CellLabel->
  "In[238]:=",ExpressionUUID->"d07b340e-4a49-439a-98ad-73c87dbb7583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"build", " ", "u", " ", "or", " ", "v"}], "-", 
     RowBox[{"coordinate", " ", "for", " ", "tet"}]}], ",", " ", 
    RowBox[{"and", " ", "corresponding", " ", "\[Eta]"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"getshape", "[", 
    RowBox[{"x_", ",", "tet_", ",", "clist_", ",", "edgeorientations_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "e", ",", "coord", ",", "edgenum", ",", "sign", ",", "\[Eta]", ",", "n",
        ",", " ", "i", ",", " ", "j", ",", " ", "s"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"coord", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Eta]", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"n", "<=", "4"}], ",", 
        RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "j"}], "}"}], ",", "s"}], "}"}], " ", "=", " ", 
          RowBox[{"clist", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"edgenum", ",", "sign"}], "}"}], " ", "=", " ", 
          RowBox[{"getedgedata", "[", 
           RowBox[{"tet", ",", "i", ",", "j"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"coord", " ", "+=", " ", 
          RowBox[{"s", "*", 
           RowBox[{"x", "[", "edgenum", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Eta]", " ", "*=", " ", 
          RowBox[{"sign", "*", 
           RowBox[{"edgeorientations", "[", 
            RowBox[{"[", "edgenum", "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "\[Eta]"}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.866124063720214*^9, 3.86612410531575*^9}, {
   3.866124268874473*^9, 3.8661242938044157`*^9}, {3.866124668567223*^9, 
   3.866124674153977*^9}, {3.866124709914319*^9, 3.866124782090313*^9}, {
   3.8661248299281816`*^9, 3.866124831811132*^9}, {3.866125404729494*^9, 
   3.866125465494439*^9}, {3.866159532853078*^9, 3.866159533892733*^9}, 
   3.8661595826763783`*^9, {3.866219543733015*^9, 3.866219550916588*^9}, {
   3.86656014320033*^9, 3.866560246113072*^9}, {3.8665603750657797`*^9, 
   3.866560377847628*^9}, {3.866560525379797*^9, 3.8665605257287903`*^9}, {
   3.8665607621098948`*^9, 3.866560765820335*^9}, {3.866561135095755*^9, 
   3.8665611613200893`*^9}, {3.866561231681569*^9, 3.866561235033972*^9}, {
   3.866561576369986*^9, 3.8665615800639*^9}, {3.866590639413226*^9, 
   3.866590641396057*^9}, {3.866628639971403*^9, 3.866628641342722*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"86347752-4f44-4c70-86e8-8ab8fe5a9724"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "CS", " ", "contribution", " ", "from", " ", "one", " ", "tetrahedron"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tetcs", "[", 
     RowBox[{"x_", ",", "tet_", ",", "edgeorientations_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "u", ",", "v", ",", "\[Epsilon]", ",", "\[Eta]u", ",", "\[Eta]v", ",", 
        "contrib"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "\[Eta]u"}], "}"}], " ", "=", " ", 
        RowBox[{"getshape", "[", 
         RowBox[{"x", ",", "tet", ",", "ulist", ",", "edgeorientations"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"v", ",", "\[Eta]v"}], "}"}], " ", "=", " ", 
        RowBox[{"getshape", "[", 
         RowBox[{"x", ",", "tet", ",", "vlist", ",", "edgeorientations"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Epsilon]", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"get\[Epsilon]", "[", 
           RowBox[{"tet", ",", "0", ",", "2", ",", "edgeorientations"}], 
           "]"}], ",", 
          RowBox[{"get\[Epsilon]", "[", 
           RowBox[{"tet", ",", "2", ",", "1", ",", "edgeorientations"}], 
           "]"}], ",", 
          RowBox[{"get\[Epsilon]", "[", 
           RowBox[{"tet", ",", "1", ",", "3", ",", "edgeorientations"}], 
           "]"}], ",", 
          RowBox[{"get\[Epsilon]", "[", 
           RowBox[{"tet", ",", "3", ",", "0", ",", "edgeorientations"}], 
           "]"}], ",", 
          RowBox[{"get\[Epsilon]", "[", 
           RowBox[{"tet", ",", "1", ",", "0", ",", "edgeorientations"}], 
           "]"}], ",", 
          RowBox[{"get\[Epsilon]", "[", 
           RowBox[{"tet", ",", "2", ",", "3", ",", "edgeorientations"}], 
           "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"contrib", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"L\[Eta]", "[", 
           RowBox[{"u", ",", "v", ",", "\[Eta]u", ",", "\[Eta]v"}], "]"}], 
          " ", 
          RowBox[{"k", "[", "\[Epsilon]", "]"}]}], " ", "/.", " ", 
         "k0sol"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"verbose", ",", 
         RowBox[{
          RowBox[{"Print", " ", "[", 
           RowBox[{
           "\"\<Computing CS contribution from a tetrahedron with: u = \>\"", 
            ",", "u", ",", " ", "\"\<, v = \>\"", ",", " ", "v", ",", " ", 
            "\"\<, \[Eta]u = \>\"", ",", " ", "\[Eta]u", ",", " ", 
            "\"\<, \[Eta]v = \>\"", ",", " ", "\[Eta]v", ",", " ", 
            "\"\<, \[Epsilon] = \>\"", ",", " ", "\[Epsilon]", ",", " ", 
            "\"\<: contrib = \>\"", ",", " ", "contrib"}], "]"}], ";"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "contrib"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.866126029647985*^9, 3.866126118026902*^9}, {
   3.866126271484918*^9, 3.866126297155385*^9}, {3.8661594636706038`*^9, 
   3.866159482291389*^9}, {3.8661595483566513`*^9, 3.866159572585553*^9}, {
   3.866159641736156*^9, 3.8661596787246647`*^9}, {3.866160775838698*^9, 
   3.866160849758712*^9}, {3.8661610039897223`*^9, 3.86616101842842*^9}, {
   3.866161410926374*^9, 3.8661614116121063`*^9}, {3.866161474068866*^9, 
   3.866161474513501*^9}, {3.866161763516623*^9, 3.866161778852789*^9}, {
   3.8661621061724463`*^9, 3.86616214426503*^9}, {3.866163745667643*^9, 
   3.8661637468205223`*^9}, {3.866164306966528*^9, 3.866164348971904*^9}, {
   3.866217276366198*^9, 3.866217293197007*^9}, {3.86621864132548*^9, 
   3.866218660306499*^9}, {3.8662251012583942`*^9, 3.866225108035695*^9}, {
   3.866342679781365*^9, 3.866342686942966*^9}, {3.866372350466495*^9, 
   3.866372350643497*^9}, 3.866372800819746*^9, 3.866372857051367*^9, {
   3.86639983581746*^9, 3.866399857111383*^9}, {3.866400996158126*^9, 
   3.866401054334146*^9}, {3.866401123971388*^9, 3.866401168416547*^9}, {
   3.866477089925593*^9, 3.86647709125782*^9}, {3.866561182541638*^9, 
   3.866561204194393*^9}, {3.866561600642198*^9, 3.8665616329937687`*^9}, {
   3.8665618097036753`*^9, 3.866561810168893*^9}, {3.866562010669731*^9, 
   3.866562013922366*^9}, 3.8665803458170357`*^9, {3.866590494055998*^9, 
   3.866590500443779*^9}, {3.8665937092879744`*^9, 3.866593714413012*^9}, {
   3.866628744268222*^9, 3.86662875224514*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"1c17fe68-481d-4d7f-a667-766cbe105d55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"markededgeshift", "[", 
    RowBox[{"markededges_", ",", "vertices_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "shift", ",", "n", ",", "orn"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "check", " ", "whether", " ", "induced", " ", "orientation", " ", "on",
         " ", "the", " ", "face", " ", "from", " ", "the", " ", "tetrahedron",
         " ", "matches", " ", "the", " ", "one", " ", "given", " ", "by", " ",
         "the", " ", "vertex", " ", "tuple"}], ";", " ", 
       RowBox[{
       "just", " ", "list", " ", "out", " ", "the", " ", "12", " ", "cases", 
        " ", "where", " ", "it", " ", 
        RowBox[{"doesn", "'"}], "t", " ", "match", " ", "by", " ", "hand"}]}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"orn", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "1"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "3"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "0"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "2"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2", ",", "0"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0", ",", "3"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"vertices", "==", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"orn", "=", 
          RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"n", "<=", "2"}], ",", 
        RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], "=", 
          RowBox[{"markededges", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "==", "i"}], " ", "&&", " ", 
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "==", "j"}]}], ",", " ", 
           RowBox[{
            RowBox[{"shift", "=", "0"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "==", "i"}], " ", "&&", " ", 
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "==", "j"}]}], ",", " ", 
           RowBox[{
            RowBox[{"shift", "=", "1"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "==", "i"}], " ", "&&", " ", 
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "==", "j"}]}], ",", " ", 
           RowBox[{
            RowBox[{"shift", "=", "2"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "i"}], "}"}], "=", 
          RowBox[{"markededges", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "==", "i"}], " ", "&&", " ", 
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "==", "j"}]}], ",", " ", 
           RowBox[{
            RowBox[{"shift", "=", "0"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "==", "i"}], " ", "&&", " ", 
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "==", "j"}]}], ",", " ", 
           RowBox[{
            RowBox[{"shift", "=", "1"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "==", "i"}], " ", "&&", " ", 
            RowBox[{
             RowBox[{"vertices", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "==", "j"}]}], ",", " ", 
           RowBox[{
            RowBox[{"shift", "=", "2"}], ";"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"orn", "*", "shift"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.866579878583124*^9, 3.866579922842352*^9}, {
   3.866579996590681*^9, 3.866580020939312*^9}, {3.866580078604453*^9, 
   3.866580213862884*^9}, {3.8665802986568403`*^9, 3.86658029948911*^9}, 
   3.866580350245761*^9, {3.86658079636376*^9, 3.86658081535915*^9}, {
   3.8665808485551443`*^9, 3.8665810251864557`*^9}, {3.8665811701606693`*^9, 
   3.866581235650361*^9}, 3.866582242027286*^9, {3.866582311243923*^9, 
   3.866582359528407*^9}, {3.866582416628656*^9, 3.8665824677417192`*^9}, {
   3.868006714306905*^9, 3.868006722691478*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"dca2d86c-7d5c-4f8a-9fe4-c318a4c5a0c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "CS", " ", "contribution", " ", "from", " ", "one", " ", "triangle", " ", 
    RowBox[{"(", 
     RowBox[{"3", "rd", " ", "root", " ", "of", " ", "1"}], ")"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"trianglecs", "[", "triangle_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tet", ",", "i", ",", "j", ",", "k", ",", "n", ",", "cs"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cs", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", 
         RowBox[{"n", "<=", "2"}], ",", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"tet", ",", "i", ",", "j", ",", "k"}], "}"}], " ", "=", 
           " ", 
           RowBox[{
            RowBox[{"triangledata", "[", 
             RowBox[{"[", "triangle", "]"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"cs", " ", "*=", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"2", " ", "Pi", " ", 
             RowBox[{"I", "/", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"markededgeshift", "[", 
               RowBox[{
                RowBox[{"markededges", "[", "tet", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "k"}], "}"}]}], "]"}], ")"}]}], 
            "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"verbose", ",", " ", 
         RowBox[{"Print", " ", "[", 
          RowBox[{
          "\"\<Phase from triangle \>\"", ",", " ", "triangle", ",", " ", 
           "\"\<: \>\"", ",", " ", "cs"}], "]"}]}], "]"}], ";", " ", 
       "\[IndentingNewLine]", "cs"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.8665803512732353`*^9, 3.866580527139204*^9}, 
   3.8665816782489853`*^9, 3.86658206799605*^9, {3.8666288850400753`*^9, 
   3.86662892098145*^9}, {3.866628991770514*^9, 3.866628992568952*^9}, {
   3.866629029496859*^9, 3.866629053196146*^9}, {3.866915630409642*^9, 
   3.8669156341507597`*^9}, 3.8680067319170437`*^9},
 CellLabel->
  "In[243]:=",ExpressionUUID->"1b18abe3-eae3-456f-a4c3-368960fe0b28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgecoord", "[", 
   RowBox[{"X_", ",", "tet_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"edgenum", ",", "sign", ",", "coord"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"get", " ", "X"}], "-", 
       RowBox[{
       "coordinate", " ", "for", " ", "the", " ", "edge", " ", "from", " ", 
        "vertex", " ", "i", " ", "to", " ", "j", " ", "on", " ", "tet"}]}], 
      ";", " ", 
      RowBox[{"used", " ", "for", " ", "Ptolemy", " ", "equations"}]}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edgenum", ",", "sign"}], "}"}], " ", "=", " ", 
      RowBox[{"getedgedata", "[", 
       RowBox[{"tet", ",", "i", ",", "j"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coord", " ", "=", " ", 
      RowBox[{
       RowBox[{"X", "[", "edgenum", "]"}], "*", "sign"}]}], ";", 
     "\[IndentingNewLine]", "coord"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.866064365025236*^9, 3.8660643895148067`*^9}, {
   3.866064514749331*^9, 3.866064557643382*^9}, {3.866064589304294*^9, 
   3.8660646300713873`*^9}, {3.8660647174712887`*^9, 3.866064720536323*^9}, {
   3.866064758811235*^9, 3.8660648420023746`*^9}, 3.8660793216272907`*^9, {
   3.866118021538677*^9, 3.8661180380460997`*^9}, {3.866118252595366*^9, 
   3.8661182600898857`*^9}, {3.8661185396527233`*^9, 3.866118724012432*^9}, {
   3.8661187709852753`*^9, 3.866118854327636*^9}, {3.866119173555387*^9, 
   3.866119175180799*^9}, {3.866119210965542*^9, 3.866119215051497*^9}, {
   3.86611925044366*^9, 3.8661192918767633`*^9}, {3.8661193527913523`*^9, 
   3.866119355397667*^9}, {3.866119420146617*^9, 3.8661194487103863`*^9}, {
   3.8661195106397533`*^9, 3.8661195127397823`*^9}, {3.866123077948185*^9, 
   3.866123096641076*^9}, {3.866123578254114*^9, 3.866123609773884*^9}, {
   3.8661240731765947`*^9, 3.866124079534604*^9}, {3.8661242187688427`*^9, 
   3.866124263965313*^9}, {3.86612437822215*^9, 3.866124397609335*^9}, {
   3.866124463773727*^9, 3.866124471795038*^9}, {3.866124516340205*^9, 
   3.866124523789617*^9}, {3.866124652364604*^9, 3.8661246587170153`*^9}, {
   3.866124694736622*^9, 3.866124696018509*^9}, {3.866561550025873*^9, 
   3.866561554760172*^9}, {3.866590910869338*^9, 3.866590926304018*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"cb6397bc-7afb-48d3-952e-fb7080379e8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ptolemy", "[", 
    RowBox[{"x_", ",", "tet_"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"edgecoord", "[", 
      RowBox[{"x", ",", "tet", ",", "0", ",", "1"}], "]"}], "*", 
     RowBox[{"edgecoord", "[", 
      RowBox[{"x", ",", "tet", ",", "2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"edgecoord", "[", 
      RowBox[{"x", ",", "tet", ",", "0", ",", "2"}], "]"}], "*", 
     RowBox[{"edgecoord", "[", 
      RowBox[{"x", ",", "tet", ",", "3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"edgecoord", "[", 
      RowBox[{"x", ",", "tet", ",", "0", ",", "3"}], "]"}], "*", 
     RowBox[{"edgecoord", "[", 
      RowBox[{"x", ",", "tet", ",", "1", ",", "2"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.86606348523099*^9, 3.866063488328452*^9}, {
   3.8660641216882877`*^9, 3.866064122511345*^9}, 3.866064291223153*^9, {
   3.866064640481555*^9, 3.8660646964630747`*^9}, {3.866065108340315*^9, 
   3.866065108780058*^9}, {3.866079556713518*^9, 3.8660795874190483`*^9}, {
   3.8665616401047564`*^9, 3.866561665161199*^9}, {3.866590981032239*^9, 
   3.866591000847773*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"6281fcac-3ea0-495f-b2eb-65c712bbc297"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getlogcs", "[", 
    RowBox[{"sol_", ",", "edgeorientations_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"peq", ",", "Xt", ",", "xt", ",", "m", ",", "cs", ",", "n"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Xt", "[", "ntets", "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"n", "<=", 
         RowBox[{"ntets", "-", "1"}]}], ",", 
        RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Xt", "[", "n", "]"}], "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"X", "[", "n", "]"}], " ", "/.", " ", "sol"}], "  ", "/.",
             " ", 
            RowBox[{
             RowBox[{"X", "[", "ntets", "]"}], "->", 
             RowBox[{"Xt", "[", "ntets", "]"}]}]}], ")"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"n", "<=", "ntets"}], ",", 
        RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"xt", "[", "n", "]"}], "=", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"edgeorientations", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "*", 
            RowBox[{"Xt", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"cs", " ", "=", " ", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"tetcs", "[", 
           RowBox[{"xt", ",", "n", ",", "edgeorientations"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"ntets", "-", "1"}]}], "}"}]}], "]"}], " ", "*", " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"trianglecs", "[", "n", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "ntriangles"}], "}"}]}], "]"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Chop", "[", 
       RowBox[{"Log", "[", "cs", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.86656136285026*^9, 3.866561421814991*^9}, 
   3.866561483070889*^9, {3.866561687657772*^9, 3.866561701244465*^9}, {
   3.8665618171062517`*^9, 3.866561819625862*^9}, {3.866561949161531*^9, 
   3.866562118136332*^9}, {3.866562235179913*^9, 3.866562238406098*^9}, {
   3.866562356138053*^9, 3.866562368461947*^9}, {3.866580540964795*^9, 
   3.866580557719205*^9}, {3.8665910233381977`*^9, 3.866591026987247*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"24d15e5a-c455-4c2c-b277-5df7bb7d0e18"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getalllogcs", "[", "edgeorientations_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"peq", ",", "Xt", ",", "xt", ",", "m", ",", "sols"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"peq", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ptolemy", "[", 
           RowBox[{"X", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ntets"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"solve", " ", "for", " ", "the", " ", "first", " ", "ntets"}],
         "-", 
        RowBox[{
        "1", " ", "variables", " ", "in", " ", "terms", " ", "of", " ", "the",
          " ", "last", " ", "one"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"sols", " ", "=", "  ", 
       RowBox[{"Solve", "[", 
        RowBox[{"peq", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"X", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", 
             RowBox[{"ntets", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{"verbose", ",", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<Working on solution \>\"", ",", " ", "m", ",", " ", 
              "\"\<: \>\"", ",", " ", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"getlogcs", "[", 
          RowBox[{
           RowBox[{"sols", "[", 
            RowBox[{"[", "m", "]"}], "]"}], ",", "edgeorientations"}], 
          "]"}]}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", 
          RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.866226056456868*^9, 3.866226202783696*^9}, {
   3.866226323145986*^9, 3.866226326274901*^9}, {3.866259963262361*^9, 
   3.8662599938760366`*^9}, {3.8664011065369053`*^9, 3.866401117166616*^9}, {
   3.8664183884500837`*^9, 3.866418390438294*^9}, {3.866561315432789*^9, 
   3.8665613529793663`*^9}, {3.866561436674231*^9, 3.8665614372506104`*^9}, {
   3.866561716635231*^9, 3.866561801250057*^9}, {3.866561853636922*^9, 
   3.866561858275423*^9}, {3.8665619052793703`*^9, 3.866561922067213*^9}, {
   3.866561953133045*^9, 3.866561956380454*^9}, {3.8665621416985683`*^9, 
   3.866562161020832*^9}, {3.866562212748228*^9, 3.8665622143801117`*^9}, {
   3.866562403438623*^9, 3.8665624230044527`*^9}, {3.866562601494843*^9, 
   3.866562652497353*^9}, {3.8665627762982063`*^9, 3.866562784368621*^9}, {
   3.86656290059267*^9, 3.8665629020496273`*^9}, {3.866590516662445*^9, 
   3.8665905191667557`*^9}, 3.866591015626232*^9, {3.866593724748393*^9, 
   3.8665937259416513`*^9}, {3.86662877632631*^9, 3.866628785077985*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"7557cd79-eec6-4216-a0b6-909a587d067e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getallcs", "[", "edgeorientations_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{"getalllogcs", "[", "edgeorientations", "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.866595121444777*^9, 3.866595138309732*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"25d5818f-5955-4a3a-905b-ab58ddb26a40"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples of CS invariants.", "Section",
 CellChangeTimes->{{3.8665625356072063`*^9, 
  3.866562539266548*^9}},ExpressionUUID->"236dc20e-f197-4bd5-84ab-\
e66ac7f1b5c8"],

Cell["\<\
The triangulation data specifying these examples were obtained using an \
auxiliary Python program (not included here) which interfaces with Regina and \
Snappy. That program also computes the CS invariants, using the results of \
our paper, but via a slightly different algorithm; those CS invariants are \
included here, as a cross-check (in each case they do match the results \
computed here). These CS invariants also agree with those computed using the \
ptolemy module in Snappy and given at unhyperbolic.org (more precisely they \
agree mod 24-th roots of unity, which is all that we expect since the ptolemy \
module computes only up to that ambiguity).\
\>", "Text",
 CellChangeTimes->{{3.869567922271817*^9, 3.86956812744771*^9}, {
  3.869568174921946*^9, 
  3.869568297610927*^9}},ExpressionUUID->"df20f613-a94a-490b-b8de-\
0b155c895212"],

Cell[CellGroupData[{

Cell["The case of SnapPea m003", "Subsubsection",
 CellChangeTimes->{{3.866065789966634*^9, 3.866065794076048*^9}, {
  3.866079215777752*^9, 
  3.8660792185413933`*^9}},ExpressionUUID->"8800d8a6-0034-497f-aaeb-\
ef98e5b1cd2a"],

Cell["\<\
Size of the skeleton:
  Tetrahedra: 2
  Triangles: 4
  Edges: 2
  Vertices: 1

Tetrahedron gluing:
  Tet  |  glued to:      (012)      (013)      (023)      (123)
  -----+-------------------------------------------------------
    0  |               1 (130)    1 (012)    1 (231)    1 (023)
    1  |               0 (013)    0 (201)    0 (123)    0 (302)

Vertices:
  Tet  |  vertex:    0   1   2   3
  -----+--------------------------
    0  |             0   0   0   0
    1  |             0   0   0   0

Edges:
  Tet  |  edge:   01  02  03  12  13  23
  -----+--------------------------------
    0  |           0   0   1   1   1   0
    1  |           0   1   1   1   0   0

Triangles:
  Tet  |  face:  012 013 023 123
  -----+------------------------
    0  |           0   1   2   3
    1  |           1   0   3   2

List of edges:
<regina.Face3_1: Edge 0, internal, degree 6: 0 (01), 1 (01), 0 (20), 1 (32), \
0 (32), 1 (13)>
<regina.Face3_1: Edge 1, internal, degree 6: 0 (03), 1 (21), 0 (31), 1 (30), \
0 (12), 1 (02)>

CS invariants:
[(0.30901699437495933-0.9510565162951496j),
 (0.30901699437494773+0.9510565162951535j)]\
\>", "Text",
 CellChangeTimes->{{3.8660633257879477`*^9, 3.86606334810077*^9}, {
   3.8660657772388077`*^9, 3.86606578298311*^9}, {3.8660658758307953`*^9, 
   3.866065876775111*^9}, {3.866076831043763*^9, 3.866076845499238*^9}, {
   3.866081771542468*^9, 3.866081771835309*^9}, {3.8661175587035513`*^9, 
   3.8661175958300343`*^9}, 3.8661176571158333`*^9, {3.8665630709393463`*^9, 
   3.866563119083337*^9}, {3.866563504822445*^9, 3.8665635056004763`*^9}, {
   3.866563550239182*^9, 3.8665635516141863`*^9}, 3.8665793828149157`*^9, {
   3.866595190286619*^9, 
   3.8665951952495604`*^9}},ExpressionUUID->"1f4fce80-ae22-410f-bdb3-\
011989652a7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ntets", " ", "=", " ", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nedges", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvertices", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntriangles", " ", "=", " ", "4"}], ";"}]}], "Input",
 CellChangeTimes->{{3.866065157917954*^9, 3.8660651815290747`*^9}, {
   3.866065886571383*^9, 3.866065891564584*^9}, 3.86657951657576*^9},
 CellLabel->
  "In[249]:=",ExpressionUUID->"324878ac-9c16-4e40-9582-3a34dd14ec19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgedata", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866064140873419*^9, 3.866064214755731*^9}, {
   3.866064264439926*^9, 3.866064279751711*^9}, {3.866065903452553*^9, 
   3.866065911844077*^9}, {3.866076856466249*^9, 3.8660768659195137`*^9}, {
   3.866117901633853*^9, 3.866117959285028*^9}, {3.866119633868904*^9, 
   3.866119640302206*^9}, 3.866563521261738*^9},
 CellLabel->
  "In[253]:=",ExpressionUUID->"ac3bf770-9a76-47e2-bde8-d61d49becf4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"triangledata", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2", ",", "3"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866579386984549*^9, 3.86657946675174*^9}, {
  3.866579523424301*^9, 3.8665795247657213`*^9}, {3.866581611773809*^9, 
  3.866581646933938*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"0174ec94-7f1d-498c-91ed-1210578fcf64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"N", "::", "meprec"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8669152840188427`*^9, 3.866915288136402*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"89756152-b430-4271-8063-bdf47795064a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getalllogcs", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "}"}], "]"}], "*", 
  RowBox[{"(", 
   RowBox[{"24", " ", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "Pi", " ", "I"}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.866226185217311*^9, 3.866226211715321*^9}, 
   3.8664003418970413`*^9, {3.866562151309774*^9, 3.866562151573165*^9}, 
   3.8665623964247017`*^9},
 CellLabel->
  "In[256]:=",ExpressionUUID->"038d9258-aa60-4dd5-8d8c-54d8c3b3da35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.800000000000157`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.799999999999405`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.866915673652692*^9, 3.866919788923519*^9, 
  3.867087528467061*^9, 3.868006740917941*^9, 3.8695684553210583`*^9, 
  3.8695750552908916`*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"4ce5013a-e38a-4a84-9510-8c5aff919baf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getallcs", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], "]"}], " ", "//", "InputForm"}]], "Input",\

 CellChangeTimes->{{3.866595159284223*^9, 3.866595161945418*^9}, {
  3.866595203875629*^9, 3.866595206960129*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"7d41d3e8-31e4-4813-9bfe-813410b6e41a"],

Cell["\<\
{0.3090169943750028 - 0.9510565162951355*I, 
 0.3090169943750013 + 0.9510565162951361*I}\
\>", "Output",
 CellChangeTimes->{3.866915673692587*^9, 3.866919788994339*^9, 
  3.867087528559025*^9, 3.8680067409378147`*^9, 3.8695684553443003`*^9, 
  3.869575055319113*^9},
 CellLabel->
  "Out[257]//InputForm=",ExpressionUUID->"7468d5de-f973-4518-9f3f-\
1c862c2bcd2f"]
}, Open  ]],

Cell["A few more details, for the paper.", "Text",
 CellChangeTimes->{{3.8666283967037983`*^9, 
  3.866628400216868*^9}},ExpressionUUID->"38a7f2f7-e6d9-4d22-a310-\
564804f5cd44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"getshape", "[", 
  RowBox[{"x", ",", "1", ",", "ulist", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "1"}], ",", 
     RowBox[{"+", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866628405277136*^9, 3.86662844406033*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"eb72fc96-fbb9-4a09-99a4-619b09af090a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "+", 
    RowBox[{"x", "[", "2", "]"}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.866915673720763*^9, 3.866919789066971*^9, 
  3.867087528596765*^9, 3.8680067409506893`*^9, 3.869568455374078*^9, 
  3.8695750553445673`*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"3ad063e9-74a8-429f-bfc7-04ba2f8d1289"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"getshape", "[", 
  RowBox[{"x", ",", "1", ",", "vlist", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "1"}], ",", 
     RowBox[{"+", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866628405277136*^9, 3.86662844406033*^9}, {
  3.866628664185916*^9, 3.866628666713916*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"cc6ce2be-999a-4b4c-8170-1ac583b570d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"x", "[", "2", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.866915673748478*^9, 3.866919789140321*^9, 
  3.867087528633368*^9, 3.86800674096369*^9, 3.869568455407845*^9, 
  3.869575055374168*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"c3f791b2-09f6-4c9d-bd22-59b4159ebc18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"verbose", "=", "True"}], ";", " ", 
  RowBox[{"getallcs", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], "]"}], ";", " ", 
  RowBox[{"verbose", " ", "=", " ", "False"}], ";"}]], "Input",
 CellChangeTimes->{{3.866628763228424*^9, 3.866628764765429*^9}, {
  3.866628933370414*^9, 3.8666289336855516`*^9}, {3.8666292609966908`*^9, 
  3.8666292686348877`*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"2ebc2aae-ee77-4a4e-bb6c-a8865ad9848a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Working on solution \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", "1", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"X", "[", "2", "]"}]}], "-", 
        RowBox[{
         SqrtBox["5"], " ", 
         RowBox[{"X", "[", "2", "]"}]}]}], ")"}]}]}], "}"}]}],
  SequenceForm[
  "Working on solution ", 1, 
   ": ", {$CellContext`X[1] -> 
    Rational[1, 2] (-$CellContext`X[2] - 5^Rational[1, 2] $CellContext`X[2])}],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.8695750554072323`*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"63059992-9f80-4f12-a77c-07a795fdefce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Computing CS contribution from a tetrahedron with: u = \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}], "]"}]}], 
    "\[InvisibleSpace]", "\<\", v = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}], "]"}]}]}], 
    "\[InvisibleSpace]", "\<\", \[Eta]u = \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\", \[Eta]v = \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\", \[Epsilon] = \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], 
    "\[InvisibleSpace]", "\<\": contrib = \"\>", "\[InvisibleSpace]", 
    "0.9135454576425627`"}], "\[VeryThinSpace]", "+", 
   RowBox[{"0.406736643075842`", " ", "\[ImaginaryI]"}]}],
  SequenceForm[
  "Computing CS contribution from a tetrahedron with: u = ", 
   Complex[0, -1] Pi - Log[Rational[1, 2] (1 + 5^Rational[1, 2])], ", v = ", 
   Complex[0, 2] Pi + 2 Log[Rational[1, 2] (1 + 5^Rational[1, 2])], 
   ", \[Eta]u = ", 1, ", \[Eta]v = ", 1, 
   ", \[Epsilon] = ", {-1, -1, -1, -1, -1, -1}, ": contrib = ", 
   Complex[0.9135454576425627, 0.406736643075842]],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.869575055418375*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"b295b92d-a859-4838-96a0-cbf52671ca0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Computing CS contribution from a tetrahedron with: u = \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}], "]"}]}], 
    "\[InvisibleSpace]", "\<\", v = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}], "]"}]}]}], 
    "\[InvisibleSpace]", "\<\", \[Eta]u = \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\", \[Eta]v = \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\", \[Epsilon] = \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], 
    "\[InvisibleSpace]", "\<\": contrib = \"\>", "\[InvisibleSpace]", 
    "0.9135454576425839`"}], "\[VeryThinSpace]", "+", 
   RowBox[{"0.40673664307579677`", " ", "\[ImaginaryI]"}]}],
  SequenceForm[
  "Computing CS contribution from a tetrahedron with: u = ", 
   Complex[0, -1] Pi - Log[Rational[1, 2] (1 + 5^Rational[1, 2])], ", v = ", 
   Complex[0, 2] Pi + 2 Log[Rational[1, 2] (1 + 5^Rational[1, 2])], 
   ", \[Eta]u = ", 1, ", \[Eta]v = ", 1, ", \[Epsilon] = ", {1, 1, 1, 
   1, -1, -1}, ": contrib = ", 
   Complex[0.9135454576425839, 0.40673664307579677`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.869575055421801*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"3f48a1eb-7d66-424e-80e9-3703b684259a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Phase from triangle \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}],
  SequenceForm["Phase from triangle ", 1, ": ", E^(Complex[0, 
      Rational[2, 3]] Pi)],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.8695750554245358`*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"7a42f391-eea6-4055-9ef2-5b9b7c1ae8d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Phase from triangle \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Phase from triangle ", 2, ": ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.86957505542662*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"83691da1-8b8f-4b64-a1f7-674f74f98509"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Phase from triangle \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}],
  SequenceForm["Phase from triangle ", 3, ": ", E^(Complex[0, 
      Rational[2, 3]] Pi)],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.869575055428688*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"ddc872e5-c613-418b-96a8-942cdb0a5206"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Phase from triangle \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Phase from triangle ", 4, ": ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.86957505543084*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"fb1d14d5-cd6e-4bae-94eb-6dc26f1a31a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Working on solution \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", "1", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"X", "[", "2", "]"}]}], "+", 
        RowBox[{
         SqrtBox["5"], " ", 
         RowBox[{"X", "[", "2", "]"}]}]}], ")"}]}]}], "}"}]}],
  SequenceForm[
  "Working on solution ", 2, 
   ": ", {$CellContext`X[1] -> 
    Rational[1, 2] (-$CellContext`X[2] + 5^Rational[1, 2] $CellContext`X[2])}],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.869575055432905*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"0b364cd2-fde0-45ab-b596-5fb6fbc0deb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing CS contribution from a tetrahedron with: u = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], "]"}]}], 
   "\[InvisibleSpace]", "\<\", v = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], "]"}]}], 
   "\[InvisibleSpace]", "\<\", \[Eta]u = \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \[Eta]v = \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \[Epsilon] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], "\[InvisibleSpace]", "\<\": contrib = \"\>",
    "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.10452846326764931`"}], "+", 
    RowBox[{"0.9945218953682657`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm[
  "Computing CS contribution from a tetrahedron with: u = ", -
   Log[Rational[1, 2] (-1 + 5^Rational[1, 2])], ", v = ", 2 
   Log[Rational[1, 2] (-1 + 5^Rational[1, 2])], ", \[Eta]u = ", 1, 
   ", \[Eta]v = ", 1, ", \[Epsilon] = ", {-1, -1, -1, -1, -1, -1}, 
   ": contrib = ", 
   Complex[-0.10452846326764931`, 0.9945218953682657]],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.8695750554349203`*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"7db48bfc-80c6-4cb4-b7a1-123f3923c7d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing CS contribution from a tetrahedron with: u = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], "]"}]}], 
   "\[InvisibleSpace]", "\<\", v = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], "]"}]}], 
   "\[InvisibleSpace]", "\<\", \[Eta]u = \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \[Eta]v = \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \[Epsilon] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], "\[InvisibleSpace]", "\<\": contrib = \"\>",
    "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.10452846326759918`"}], "+", 
    RowBox[{"0.9945218953682713`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm[
  "Computing CS contribution from a tetrahedron with: u = ", -
   Log[Rational[1, 2] (-1 + 5^Rational[1, 2])], ", v = ", 2 
   Log[Rational[1, 2] (-1 + 5^Rational[1, 2])], ", \[Eta]u = ", 1, 
   ", \[Eta]v = ", 1, ", \[Epsilon] = ", {1, 1, 1, 1, -1, -1}, ": contrib = ", 
   Complex[-0.10452846326759918`, 0.9945218953682713]],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.869575055437051*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"02bc04e6-35d8-4133-8c22-737f3eb2e654"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Phase from triangle \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}],
  SequenceForm["Phase from triangle ", 1, ": ", E^(Complex[0, 
      Rational[2, 3]] Pi)],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.869575055439044*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"a1d9aad4-8a58-447b-b98d-e79b59d2618f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Phase from triangle \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Phase from triangle ", 2, ": ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.8695750554407063`*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"3c50dd6b-ecc5-4414-b7db-8747d213253d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Phase from triangle \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}],
  SequenceForm["Phase from triangle ", 3, ": ", E^(Complex[0, 
      Rational[2, 3]] Pi)],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.869575055442403*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"bc3a2370-9f7e-46b5-b4ef-d4e52755b643"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Phase from triangle \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Phase from triangle ", 4, ": ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.866915673776909*^9, 3.866919789222887*^9, 
  3.86708752867684*^9, 3.868006740978451*^9, 3.869568455447111*^9, 
  3.869575055444008*^9},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"846a088f-cfb8-4dc0-82aa-7064c7f10bb7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"lpp", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}], "]"}]}], "\[InvisibleSpace]", ",", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}], "]"}]}]}]}], "]"}], " ", "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8666295260743103`*^9, 3.8666295268528147`*^9}, {
  3.866629558074307*^9, 3.8666295850647297`*^9}, {3.866629657032731*^9, 
  3.866629659496379*^9}, {3.8666296977487698`*^9, 3.866629702562971*^9}, {
  3.8666299036005*^9, 3.8666299069593573`*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"2778cd12-ba6e-4fdf-8fa3-2957123e4b24"],

Cell[BoxData[
 FractionBox[
  RowBox[{"9", " ", 
   SuperscriptBox["\[Pi]", "2"]}], "10"]], "Output",
 CellChangeTimes->{3.866915673856393*^9, 3.866919789352377*^9, 
  3.867087528817668*^9, 3.868006741049267*^9, 3.869568455572632*^9, 
  3.869575055455761*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"29991ed5-ac9e-4386-ac1f-f7006e1bd926"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"lpp", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], "]"}]}], "\[InvisibleSpace]", ",", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], "]"}]}]}], "]"}], " ", "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.866632082522941*^9, 3.866632094019096*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"a7462fe9-a315-49dc-a802-aaea5e05c5d5"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[Pi]", "2"], "10"]], "Output",
 CellChangeTimes->{3.866915673996756*^9, 3.8669197895797*^9, 
  3.8670875290302563`*^9, 3.868006741140785*^9, 3.869568455628981*^9, 
  3.8695750554795637`*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"6d58894e-119a-4027-811d-80e63bb0cdf5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The case of SnapPea m006", "Subsubsection",
 CellChangeTimes->{{3.866065789966634*^9, 3.866065794076048*^9}, {
   3.866079215777752*^9, 3.8660792185413933`*^9}, 
   3.866301673834167*^9},ExpressionUUID->"48d73539-16e1-407d-8f32-\
9d83aa6b3a96"],

Cell["\<\
Size of the skeleton:
  Tetrahedra: 3
  Triangles: 6
  Edges: 3
  Vertices: 1

Tetrahedron gluing:
  Tet  |  glued to:      (012)      (013)      (023)      (123)
  -----+-------------------------------------------------------
    0  |               1 (231)    1 (012)    1 (320)    2 (120)
    1  |               0 (013)    2 (230)    0 (320)    0 (201)
    2  |               0 (312)    2 (132)    1 (301)    2 (031)

Vertices:
  Tet  |  vertex:    0   1   2   3
  -----+--------------------------
    0  |             0   0   0   0
    1  |             0   0   0   0
    2  |             0   0   0   0

Edges:
  Tet  |  edge:   01  02  03  12  13  23
  -----+--------------------------------
    0  |           0   0   1   2   0   1
    1  |           0   1   1   0   2   0
    2  |           0   1   2   2   0   0

Triangles:
  Tet  |  face:  012 013 023 123
  -----+------------------------
    0  |           0   1   2   3
    1  |           1   4   2   0
    2  |           3   5   4   5

List of edge embeddings:
<regina.Face3_1: Edge 0, internal, degree 9: 0 (01), 1 (01), 2 (23), 2 (31), \
2 (10), 0 (13), 1 (12), 0 (20), 1 (23)>
<regina.Face3_1: Edge 1, internal, degree 5: 0 (03), 1 (30), 2 (02), 0 (32), \
1 (02)>
<regina.Face3_1: Edge 2, internal, degree 4: 0 (12), 2 (12), 2 (03), 1 (31)>

CS invariants:
[(-0.809016994374859-0.5877852522925949j),
 (-0.8090162286626632+0.5877862410546909j)]\
\>", "Text",
 CellChangeTimes->{{3.8660633257879477`*^9, 3.86606334810077*^9}, {
   3.8660657772388077`*^9, 3.86606578298311*^9}, {3.8660658758307953`*^9, 
   3.866065876775111*^9}, {3.866076831043763*^9, 3.866076845499238*^9}, {
   3.866081771542468*^9, 3.866081771835309*^9}, {3.8661175587035513`*^9, 
   3.8661175958300343`*^9}, 3.8661176571158333`*^9, {3.866301705247048*^9, 
   3.866301776509087*^9}, {3.8665954556656303`*^9, 
   3.866595462347229*^9}},ExpressionUUID->"b3915dcc-f276-4d37-b0c9-\
9563197d9e1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ntets", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nedges", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvertices", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntriangles", " ", "=", " ", "6"}], ";"}]}], "Input",
 CellChangeTimes->{{3.866065157917954*^9, 3.8660651815290747`*^9}, {
   3.866065886571383*^9, 3.866065891564584*^9}, {3.866301787197123*^9, 
   3.8663018139325533`*^9}, 3.8665795165781384`*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"f3f483a0-011d-4f42-8a9f-92265850dc54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgedata", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866064140873419*^9, 3.866064214755731*^9}, {
   3.866064264439926*^9, 3.866064279751711*^9}, {3.866065903452553*^9, 
   3.866065911844077*^9}, {3.866076856466249*^9, 3.8660768659195137`*^9}, {
   3.866117901633853*^9, 3.866117959285028*^9}, {3.866119633868904*^9, 
   3.866119640302206*^9}, {3.866301830943844*^9, 3.866301866442222*^9}, {
   3.866301900254318*^9, 3.866301934081596*^9}, 3.86656352126486*^9},
 CellLabel->
  "In[267]:=",ExpressionUUID->"d0c6696f-ccf5-4d0e-8bf6-ea0df1640a0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"triangledata", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8665813006266527`*^9, 3.866581303310294*^9}, {
  3.8665813501267757`*^9, 3.866581408085236*^9}, {3.866581459767167*^9, 
  3.866581584024026*^9}, {3.866582998626679*^9, 3.866582999973647*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"54349b99-8572-42cd-91d2-67e3d6eee1df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getalllogcs", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}], "*", 
  RowBox[{"(", 
   RowBox[{"24", " ", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "Pi", " ", "I"}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8663024213574677`*^9, 3.8663024245041924`*^9}, 
   3.8663032600942698`*^9, {3.866562685119412*^9, 3.86656268545747*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"70ab1280-ebbf-4270-810f-65838115b59e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9.599999999999492`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"9.600000000000065`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.866915674209461*^9, 3.8669197899509487`*^9, 
  3.867087529331003*^9, 3.868006741248459*^9, 3.869568455725934*^9, 
  3.869575055579023*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"fabe03ff-a316-45fb-83d3-f3bb04c5996b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"getallcs", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8665954758709183`*^9, 3.86659549183646*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"164b4f19-f3ec-4f81-b677-1cea6f2e8167"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.8090169943748683`"}], "-", 
    RowBox[{"0.587785252292582`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.8090169943749581`"}], "+", 
    RowBox[{"0.5877852522924585`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8669156742745743`*^9, 3.866919790021452*^9, 
  3.867087529396861*^9, 3.868006741276413*^9, 3.869568455757093*^9, 
  3.869575055628949*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"48ad99ba-c07f-4320-9839-d70508ed228d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The case of SnapPea m038", "Subsubsection",
 CellChangeTimes->{{3.866065789966634*^9, 3.866065794076048*^9}, {
   3.866079215777752*^9, 3.8660792185413933`*^9}, 3.866301673834167*^9, {
   3.866475664602453*^9, 
   3.866475664902055*^9}},ExpressionUUID->"53be52ae-edec-4455-8230-\
f14c65cb69be"],

Cell["\<\
Size of the skeleton:
  Tetrahedra: 4
  Triangles: 8
  Edges: 4
  Vertices: 1

Tetrahedron gluing:
  Tet  |  glued to:      (012)      (013)      (023)      (123)
  -----+-------------------------------------------------------
    0  |               1 (320)    1 (012)    3 (312)    2 (120)
    1  |               0 (013)    2 (230)    0 (210)    3 (103)
    2  |               0 (312)    3 (012)    1 (301)    3 (230)
    3  |               2 (013)    1 (213)    2 (312)    0 (230)

Vertices:
  Tet  |  vertex:    0   1   2   3
  -----+--------------------------
    0  |             0   0   0   0
    1  |             0   0   0   0
    2  |             0   0   0   0
    3  |             0   0   0   0

Edges:
  Tet  |  edge:   01  02  03  12  13  23
  -----+--------------------------------
    0  |           0   1   2   2   3   1
    1  |           0   2   1   3   1   0
    2  |           3   1   1   2   1   0
    3  |           3   1   0   1   1   2

Triangles:
  Tet  |  face:  012 013 023 123
  -----+------------------------
    0  |           0   1   2   3
    1  |           1   4   0   5
    2  |           3   6   4   7
    3  |           6   5   7   2

List of edge embeddings:
Out[120]: <regina.Face3_1: Edge 0, internal, degree 5: 0 (01), 1 (01), 2 \
(23), 3 (30), 1 (32)>
Out[121]: <regina.Face3_1: Edge 1, internal, degree 10: 0 (02), 1 (30), 2 \
(02), 0 (32), 3 (21), 2 (31), 3 (02), 2 (03), 1 (31), 3 (31)>
Out[122]: <regina.Face3_1: Edge 2, internal, degree 5: 0 (03), 3 (32), 2 \
(21), 0 (21), 1 (02)>
Out[123]: <regina.Face3_1: Edge 3, internal, degree 4: 0 (13), 1 (12), 3 \
(10), 2 (10)>

CS invariants:
[(-0.2588190451025123-0.96592582628907j),
 (-0.25881904510263015-0.9659258262890401j)]
\
\>", "Text",
 CellChangeTimes->{{3.8660633257879477`*^9, 3.86606334810077*^9}, {
   3.8660657772388077`*^9, 3.86606578298311*^9}, {3.8660658758307953`*^9, 
   3.866065876775111*^9}, {3.866076831043763*^9, 3.866076845499238*^9}, {
   3.866081771542468*^9, 3.866081771835309*^9}, {3.8661175587035513`*^9, 
   3.8661175958300343`*^9}, 3.8661176571158333`*^9, {3.866301705247048*^9, 
   3.866301776509087*^9}, {3.866475673263949*^9, 3.866475700192473*^9}, {
   3.866475747638286*^9, 3.866475765658926*^9}, {3.8665955330649643`*^9, 
   3.86659554896349*^9}},ExpressionUUID->"588b57b0-d01c-4c33-b3df-\
ffa1063c916b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ntets", " ", "=", " ", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nedges", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvertices", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntriangles", " ", "=", " ", "8"}], ";"}]}], "Input",
 CellChangeTimes->{{3.866065157917954*^9, 3.8660651815290747`*^9}, {
   3.866065886571383*^9, 3.866065891564584*^9}, {3.866301787197123*^9, 
   3.8663018139325533`*^9}, {3.866475770084525*^9, 3.866475771887107*^9}, 
   3.866579516584437*^9},
 CellLabel->
  "In[271]:=",ExpressionUUID->"92fb2e76-0ec2-4a23-a0fe-9cd2cdd79fdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgedata", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866064140873419*^9, 3.866064214755731*^9}, {
   3.866064264439926*^9, 3.866064279751711*^9}, {3.866065903452553*^9, 
   3.866065911844077*^9}, {3.866076856466249*^9, 3.8660768659195137`*^9}, {
   3.866117901633853*^9, 3.866117959285028*^9}, {3.866119633868904*^9, 
   3.866119640302206*^9}, {3.866301830943844*^9, 3.866301866442222*^9}, {
   3.866301900254318*^9, 3.866301934081596*^9}, {3.86647579924428*^9, 
   3.86647586457658*^9}, 3.8665635212672873`*^9},
 CellLabel->
  "In[275]:=",ExpressionUUID->"c6ff07c7-9c03-42ee-ab20-cd3e5fe20181"],

Cell[BoxData[
 RowBox[{
  RowBox[{"triangledata", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3", ",", "0"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866583064538464*^9, 3.866583113214467*^9}, {
  3.866583154782957*^9, 3.866583262687565*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"921ce019-3173-4ff7-95be-056dc9b739c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getalllogcs", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "*", 
  RowBox[{"(", 
   RowBox[{"24", " ", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "Pi", " ", "I"}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8663024213574677`*^9, 3.8663024245041924`*^9}, 
   3.8663032600942698`*^9, {3.866475994388083*^9, 3.8664759944607983`*^9}, {
   3.8665627393332787`*^9, 3.866562739583444*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"47b2480f-7dbe-4309-803c-ab6928ab7f41"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"\
\[Infinity]\\\"}], \\\"+\\\", \\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 
   277, 13, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.86691567435259*^9, 3.866919790134376*^9, 
  3.8670875295380707`*^9, 3.8680067413658657`*^9, 3.869568455886191*^9, 
  3.869575055713565*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"e0528926-3d76-47b9-91cf-224dc6a17703"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"\
\[Infinity]\\\"}], \\\"+\\\", \\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 
   277, 14, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.86691567435259*^9, 3.866919790134376*^9, 
  3.8670875295380707`*^9, 3.8680067413658657`*^9, 3.869568455886191*^9, 
  3.8695750557159843`*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"60e03ec0-321c-4b89-abc1-691b5a7eada1"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"\
\[Infinity]\\\"}], \\\"+\\\", \\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 
   277, 15, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.86691567435259*^9, 3.866919790134376*^9, 
  3.8670875295380707`*^9, 3.8680067413658657`*^9, 3.869568455886191*^9, 
  3.869575055732356*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"bc742fc9-94e2-45d0-945d-e75af5da6920"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 277, 16, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.86691567435259*^9, 3.866919790134376*^9, 
  3.8670875295380707`*^9, 3.8680067413658657`*^9, 3.869568455886191*^9, 
  3.869575055739822*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"98ef2b84-c8c2-4f95-8e3c-130f1929b076"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Indeterminate", ",", 
   RowBox[{
    RowBox[{"-", "7.000000000000405`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "6.999999999999979`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.866915674451126*^9, 3.8669197902355947`*^9, 
  3.867087529647422*^9, 3.868006741407898*^9, 3.869568455925292*^9, 
  3.869575055756592*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"579192dc-a13d-4964-a912-eef0315654a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"getallcs", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.866595521988896*^9, 3.8665955267613697`*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"31e16e8f-4e4b-497d-bc8d-863263b2f2ce"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"\
\[Infinity]\\\"}], \\\"+\\\", \\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 
   278, 17, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8669156744860497`*^9, 3.866919790336986*^9, 
  3.867087529725369*^9, 3.868006741424964*^9, 3.869568455984437*^9, 
  3.869575055784834*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"b4cfed26-ea71-476c-91a9-29e50895492b"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"\
\[Infinity]\\\"}], \\\"+\\\", \\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 
   278, 18, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8669156744860497`*^9, 3.866919790336986*^9, 
  3.867087529725369*^9, 3.868006741424964*^9, 3.869568455984437*^9, 
  3.8695750557934113`*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"2e83c6e9-786f-4d05-9945-3691f74fb53b"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"\
\[Infinity]\\\"}], \\\"+\\\", \\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 
   278, 19, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8669156744860497`*^9, 3.866919790336986*^9, 
  3.867087529725369*^9, 3.868006741424964*^9, 3.869568455984437*^9, 
  3.8695750558004093`*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"898ae519-1a89-495c-b92b-06a727eb4a56"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 278, 20, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8669156744860497`*^9, 3.866919790336986*^9, 
  3.867087529725369*^9, 3.868006741424964*^9, 3.869568455984437*^9, 
  3.869575055806549*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"6d128e4d-9967-428a-a7e2-c018f08ca431"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Indeterminate", ",", 
   RowBox[{
    RowBox[{"-", "0.2588190451026264`"}], "-", 
    RowBox[{"0.96592582628904`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.25881904510251313`"}], "-", 
    RowBox[{"0.9659258262890703`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.866915674576695*^9, 3.866919790379965*^9, 
  3.867087529826585*^9, 3.868006741467546*^9, 3.86956845602297*^9, 
  3.869575055823102*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"b32c5e4c-5e34-4519-ac20-f1af28cd7368"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The case of SnapPea m044", "Subsubsection",
 CellChangeTimes->{{3.866065789966634*^9, 3.866065794076048*^9}, {
   3.866079215777752*^9, 3.8660792185413933`*^9}, 3.866301673834167*^9, {
   3.866475664602453*^9, 3.866475664902055*^9}, {3.866476864932651*^9, 
   3.8664768650563726`*^9}},ExpressionUUID->"847a49c4-6ff0-4702-a260-\
961a2ebec743"],

Cell["\<\
Size of the skeleton:
  Tetrahedra: 4
  Triangles: 8
  Edges: 4
  Vertices: 1

Tetrahedron gluing:
  Tet  |  glued to:      (012)      (013)      (023)      (123)
  -----+-------------------------------------------------------
    0  |               1 (301)    1 (012)    1 (123)    3 (230)
    1  |               0 (013)    0 (120)    3 (021)    0 (023)
    2  |               3 (013)    3 (321)    2 (231)    2 (302)
    3  |               1 (032)    2 (012)    0 (312)    2 (310)

Vertices:
  Tet  |  vertex:    0   1   2   3
  -----+--------------------------
    0  |             0   0   0   0
    1  |             0   0   0   0
    2  |             0   0   0   0
    3  |             0   0   0   0

Edges:
  Tet  |  edge:   01  02  03  12  13  23
  -----+--------------------------------
    0  |           0   1   1   0   1   2
    1  |           0   1   0   1   1   2
    2  |           0   2   3   3   2   2
    3  |           0   1   2   2   3   0

Triangles:
  Tet  |  face:  012 013 023 123
  -----+------------------------
    0  |           0   1   2   3
    1  |           1   0   4   2
    2  |           5   6   7   7
    3  |           4   5   3   6

List of edge embeddings:
Out[138]: <regina.Face3_1: Edge 0, internal, degree 7: 0 (01), 1 (01), 0 \
(12), 3 (23), 2 (10), 3 (10), 1 (30)>
Out[139]: <regina.Face3_1: Edge 1, internal, degree 7: 0 (02), 1 (31), 0 \
(30), 1 (20), 3 (20), 0 (13), 1 (12)>
Out[140]: <regina.Face3_1: Edge 2, internal, degree 7: 0 (23), 3 (30), 2 \
(20), 2 (32), 2 (13), 3 (21), 1 (23)>
Out[141]: <regina.Face3_1: Edge 3, internal, degree 3: 2 (03), 2 (21), 3 (31)>

CS invariants:
[(-0.759085552139007-0.650991039295889j),
 (-0.4250467318175907-0.905171685432858j),
 (-0.26951419324436854+0.9629964172518185j),
 (0.5484914984898063+0.8361561314039431j),
 (-1.4250609446351963-0.02693419499889412j),
 (-0.7014737909419251-0.01325812200739649j)]
\
\>", "Text",
 CellChangeTimes->{{3.8660633257879477`*^9, 3.86606334810077*^9}, {
   3.8660657772388077`*^9, 3.86606578298311*^9}, {3.8660658758307953`*^9, 
   3.866065876775111*^9}, {3.866076831043763*^9, 3.866076845499238*^9}, {
   3.866081771542468*^9, 3.866081771835309*^9}, {3.8661175587035513`*^9, 
   3.8661175958300343`*^9}, 3.8661176571158333`*^9, {3.866301705247048*^9, 
   3.866301776509087*^9}, {3.866475673263949*^9, 3.866475700192473*^9}, {
   3.866475747638286*^9, 3.866475765658926*^9}, {3.866476882874139*^9, 
   3.866476916576131*^9}, {3.866483148805162*^9, 3.866483168454739*^9}, {
   3.8665956635568*^9, 
   3.866595685096402*^9}},ExpressionUUID->"a3102b47-91d1-40f4-92fc-\
8a428b9be9d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ntets", " ", "=", " ", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nedges", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvertices", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntriangles", " ", "=", " ", "8"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"edgedata", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.866065157917954*^9, 3.8660651815290747`*^9}, {
   3.866065886571383*^9, 3.866065891564584*^9}, {3.866301787197123*^9, 
   3.8663018139325533`*^9}, {3.866475770084525*^9, 3.866475771887107*^9}, 
   3.866562920178031*^9, 3.8665635212704268`*^9, 3.8665795165877047`*^9},
 CellLabel->
  "In[279]:=",ExpressionUUID->"31a54728-e195-4caf-9d7d-37f708be1e11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"facedata", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866583333159711*^9, 3.866583401492456*^9}, {
  3.8665834429213467`*^9, 3.8665835051506853`*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"8e64ef9a-68b0-4f21-84fd-0d26e84d161f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Exp", "[", 
  RowBox[{"getalllogcs", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.8665838585828133`*^9, {3.866593922380972*^9, 3.866593944641556*^9}, {
   3.866594136766034*^9, 3.866594139050825*^9}, {3.8665947414765863`*^9, 
   3.866594741774132*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"d674ca46-47b1-44b0-8d4b-86096ee6663a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.42505658149441927`"}], "-", 
    RowBox[{"0.9051667816089354`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.5484914984897686`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.836156131403967`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.26951419324427245`"}], "+", 
    RowBox[{"0.9629964172518447`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.7590792884765519`"}], "-", 
    RowBox[{"0.6509981826441082`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.425060944635193`"}], "-", 
    RowBox[{"0.026934194998863514`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.701473790941984`"}], "-", 
    RowBox[{"0.013258122007322643`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8669156748361273`*^9, 3.866919790720954*^9, 
  3.867087530134117*^9, 3.868006741586399*^9, 3.8695684561645107`*^9, 
  3.869575055956132*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"e09ef5d2-d9b3-41ad-a480-fe5a33c01b02"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The case of SnapPea m071", "Subsubsection",
 CellChangeTimes->{{3.866065789966634*^9, 3.866065794076048*^9}, {
   3.866079215777752*^9, 3.8660792185413933`*^9}, 3.866301673834167*^9, {
   3.866475664602453*^9, 3.866475664902055*^9}, {3.866476864932651*^9, 
   3.8664768650563726`*^9}, {3.8666260706489277`*^9, 
   3.86662607077876*^9}},ExpressionUUID->"0e8c9dbb-1d29-4de2-bd84-\
5f53300966d8"],

Cell["\<\
Size of the skeleton:
  Tetrahedra: 5
  Triangles: 10
  Edges: 5
  Vertices: 1

Tetrahedron gluing:
  Tet  |  glued to:      (012)      (013)      (023)      (123)
  -----+-------------------------------------------------------
    0  |               2 (013)    3 (201)    3 (320)    1 (230)
    1  |               2 (320)    2 (012)    0 (312)    2 (321)
    2  |               1 (013)    0 (012)    1 (210)    1 (321)
    3  |               0 (130)    4 (012)    0 (320)    4 (023)
    4  |               3 (013)    4 (132)    3 (123)    4 (031)

Vertices:
  Tet  |  vertex:    0   1   2   3
  -----+--------------------------
    0  |             0   0   0   0
    1  |             0   0   0   0
    2  |             0   0   0   0
    3  |             0   0   0   0
    4  |             0   0   0   0

Edges:
  Tet  |  edge:   01  02  03  12  13  23
  -----+--------------------------------
    0  |           0   1   2   3   1   0
    1  |           0   1   0   0   3   3
    2  |           0   0   1   3   3   0
    3  |           1   0   2   2   4   1
    4  |           1   2   4   4   1   1

Triangles:
  Tet  |  face:  012 013 023 123
  -----+------------------------
    0  |           0   1   2   3
    1  |           4   5   3   6
    2  |           5   0   4   6
    3  |           1   7   2   8
    4  |           7   9   8   9

List of edge embeddings:
Out[10]: <regina.Face3_1: Edge 0, internal, degree 9: 0 (01), 3 (20), 0 (23), \
1 (30), 2 (20), 1 (12), 2 (32), 1 (01), 2 (01)>
Out[11]: <regina.Face3_1: Edge 1, internal, degree 9: 0 (02), 2 (03), 1 (20), \
0 (13), 3 (01), 4 (01), 4 (13), 4 (32), 3 (32)>
Out[12]: <regina.Face3_1: Edge 2, internal, degree 4: 0 (03), 3 (30), 4 (20), \
3 (21)>
Out[13]: <regina.Face3_1: Edge 3, internal, degree 5: 0 (12), 1 (23), 2 (21), \
1 (31), 2 (13)>
Out[14]: <regina.Face3_1: Edge 4, internal, degree 3: 3 (13), 4 (12), 4 (03)>

CS invariants:
[(-0.9489683388110837-0.315371392270966j),
 (0.6978470134988295+0.7162465916425654j),
 (0.9828686003991932+0.18430708670665047j),
 (-0.267869890782722+0.96345509579433j),
 (-0.9961404734459981+0.08777230543402018j),
 (0.6574796248607175+0.027257678678867053j),
 (1.5183500136012988+0.06294749712065206j)]
\
\>", "Text",
 CellChangeTimes->{{3.8660633257879477`*^9, 3.86606334810077*^9}, {
   3.8660657772388077`*^9, 3.86606578298311*^9}, {3.8660658758307953`*^9, 
   3.866065876775111*^9}, {3.866076831043763*^9, 3.866076845499238*^9}, {
   3.866081771542468*^9, 3.866081771835309*^9}, {3.8661175587035513`*^9, 
   3.8661175958300343`*^9}, 3.8661176571158333`*^9, {3.866301705247048*^9, 
   3.866301776509087*^9}, {3.866475673263949*^9, 3.866475700192473*^9}, {
   3.866475747638286*^9, 3.866475765658926*^9}, {3.866476882874139*^9, 
   3.866476916576131*^9}, {3.866483148805162*^9, 3.866483168454739*^9}, {
   3.8665956635568*^9, 3.866595685096402*^9}, {3.866626094524819*^9, 
   3.8666261474830933`*^9}},ExpressionUUID->"03cf83bb-b84d-4c5e-a3eb-\
b5017428d190"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ntets", " ", "=", " ", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nedges", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvertices", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntriangles", " ", "=", " ", "10"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"edgedata", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"triangledata", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3", ",", "2"}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.866065157917954*^9, 3.8660651815290747`*^9}, {
   3.866065886571383*^9, 3.866065891564584*^9}, {3.866301787197123*^9, 
   3.8663018139325533`*^9}, {3.866475770084525*^9, 3.866475771887107*^9}, 
   3.866562920178031*^9, 3.8665635212704268`*^9, 3.8665795165877047`*^9, {
   3.8666261624715*^9, 3.866626260811163*^9}, 3.866626528875196*^9},
 CellLabel->
  "In[286]:=",ExpressionUUID->"27e405ed-1f7c-44e0-8f19-682662f4a119"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Exp", "[", 
  RowBox[{"getalllogcs", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.8665838585828133`*^9, {3.866593922380972*^9, 3.866593944641556*^9}, {
   3.866594136766034*^9, 3.866594139050825*^9}, {3.8665947414765863`*^9, 
   3.866594741774132*^9}, {3.866626441116405*^9, 3.8666264412386227`*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"dcbfc825-2549-432b-8221-05766d4975a9"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", RowBox[{\\\"-\\\", \\\"\[Infinity]\\\"}], \\\"+\\\", \
\\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 292, 21, 25212583946709606485, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.866915674978567*^9, 3.866919790898978*^9, 
  3.867087530284622*^9, 3.868006741641406*^9, 3.869568456267926*^9, 
  3.869575056042117*^9},
 CellLabel->
  "During evaluation of \
In[292]:=",ExpressionUUID->"64d0593e-0e2a-4cc5-b06a-5727602baa19"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \\\"\
\[Pi]\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"\[Infinity]\\\
\"}], \\\")\\\"}]}]\\) encountered.\"", 2, 292, 22, 25212583946709606485, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.866915674978567*^9, 3.866919790898978*^9, 
  3.867087530284622*^9, 3.868006741641406*^9, 3.869568456267926*^9, 
  3.8695750560444193`*^9},
 CellLabel->
  "During evaluation of \
In[292]:=",ExpressionUUID->"632c767c-207c-483e-9058-9111f4c1a269"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", RowBox[{\\\"-\\\", \\\"\[Infinity]\\\"}], \\\"+\\\", \
\\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 292, 23, 25212583946709606485, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.866915674978567*^9, 3.866919790898978*^9, 
  3.867087530284622*^9, 3.868006741641406*^9, 3.869568456267926*^9, 
  3.869575056055119*^9},
 CellLabel->
  "During evaluation of \
In[292]:=",ExpressionUUID->"5e5a25e0-47e4-45c4-9882-6922b3bbb495"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 292, 24, 25212583946709606485, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.866915674978567*^9, 3.866919790898978*^9, 
  3.867087530284622*^9, 3.868006741641406*^9, 3.869568456267926*^9, 
  3.86957505606345*^9},
 CellLabel->
  "During evaluation of \
In[292]:=",ExpressionUUID->"97daf261-fbdb-42cf-b008-8ae71c2a81a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Indeterminate", ",", 
   RowBox[{"0.6978494689026591`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.7162444546049042`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.9961404751074867`"}], "+", 
    RowBox[{"0.08777330945470083`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.2678698907828793`"}], "+", 
    RowBox[{"0.9634550957942816`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.9489680913079642`"}], "-", 
    RowBox[{"0.31537210035023594`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.9828665389752081`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1843186549508639`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.5183500136012706`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.06294749712081615`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.6574796248608019`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.027257678678866807`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.866915675347271*^9, 3.866919791269437*^9, 
  3.8670875306782827`*^9, 3.868006741817234*^9, 3.869568456424687*^9, 
  3.8695750561721783`*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"3680f9fc-f918-40a4-af1d-a120d01116e6"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1074.75, 742.5},
WindowMargins->{{Automatic, 37.5}, {0, Automatic}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Linux x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9ad567a7-cbd4-4a92-bdb9-38330fb40e24"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 255, 6, 36, "Input",ExpressionUUID->"99d32280-1107-4f3c-b29b-4756e0af134b"],
Cell[816, 28, 995, 23, 62, "Input",ExpressionUUID->"0fbbcb1c-ddfd-499b-b32e-eb1ddba896d6"],
Cell[CellGroupData[{
Cell[1836, 55, 183, 3, 83, "Section",ExpressionUUID->"566a16b4-a209-49a8-bb3e-89e74762e340"],
Cell[2022, 60, 1138, 29, 164, "Input",ExpressionUUID->"06784bcf-30e8-4c86-9ade-01e62ea85f20"],
Cell[3163, 91, 807, 22, 113, "Input",ExpressionUUID->"135caf0f-0353-4dfb-8f45-b779e9cb047f"]
}, Closed]],
Cell[CellGroupData[{
Cell[4007, 118, 160, 3, 65, "Section",ExpressionUUID->"0bb72cb1-1d36-458f-a920-4dcabd41e6eb"],
Cell[4170, 123, 3192, 98, 113, "Input",ExpressionUUID->"ba1fde34-3be7-4ff2-9de0-2188566503dc"],
Cell[7365, 223, 4051, 97, 417, "Input",ExpressionUUID->"e460667f-7a63-4dc7-a97a-b93a59102ca0"]
}, Closed]],
Cell[CellGroupData[{
Cell[11453, 325, 192, 3, 65, "Section",ExpressionUUID->"29da8215-9bd5-40cc-8d24-61c0ac42b1e9"],
Cell[11648, 330, 1301, 39, 62, "Input",ExpressionUUID->"1316f7a6-efdf-406f-a8b9-8e1b37bd3776"],
Cell[CellGroupData[{
Cell[12974, 373, 472, 9, 36, "Input",ExpressionUUID->"de7d87e3-e5de-4df9-9888-c80cf34f6ed0"],
Cell[13449, 384, 1059, 25, 70, "Output",ExpressionUUID->"a2cdfa65-0500-4469-bd6e-21d696cc48eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14545, 414, 469, 9, 36, "Input",ExpressionUUID->"80c698c7-5bd4-4634-86a3-30984726881d"],
Cell[15017, 425, 1061, 27, 70, "Output",ExpressionUUID->"4e42bcca-54a0-4b28-847d-1d975b2582c6"]
}, Open  ]],
Cell[16093, 455, 1352, 40, 62, "Input",ExpressionUUID->"9d197a5d-95ad-445e-8003-0a5f2d7fb21f"],
Cell[CellGroupData[{
Cell[17470, 499, 294, 7, 36, "Input",ExpressionUUID->"c36b1e5b-341b-4347-a062-6a03f98e5206"],
Cell[17767, 508, 1061, 27, 70, "Output",ExpressionUUID->"c2048814-29b3-40ad-931e-bd9726e566aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18865, 540, 287, 7, 36, "Input",ExpressionUUID->"0937f7ae-778d-4bd6-b607-b66503a92881"],
Cell[19155, 549, 1050, 25, 70, "Output",ExpressionUUID->"7ed12cd8-e9d9-444c-a6de-39f6f877d50c"]
}, Open  ]],
Cell[20220, 577, 1400, 40, 62, "Input",ExpressionUUID->"d9d79ed7-abf6-4395-926f-de6ab8585e1f"],
Cell[CellGroupData[{
Cell[21645, 621, 345, 8, 36, "Input",ExpressionUUID->"f6e29155-f5a9-4c30-8f3b-825446a56371"],
Cell[21993, 631, 1058, 25, 70, "Output",ExpressionUUID->"4fd4a13b-9937-459c-868c-08fd413c5132"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23088, 661, 338, 8, 36, "Input",ExpressionUUID->"efa96c2e-ec08-4f5f-85c1-19302b3bcff4"],
Cell[23429, 671, 1054, 25, 70, "Output",ExpressionUUID->"0ce94906-3a3f-4ab2-ab77-0a1c7b3e8239"]
}, Open  ]],
Cell[24498, 699, 1107, 36, 62, "Input",ExpressionUUID->"2ba4dbea-c26d-4798-9f07-cf2943e38492"],
Cell[CellGroupData[{
Cell[25630, 739, 366, 9, 36, "Input",ExpressionUUID->"bf7136dd-c826-47c4-b047-53560338f656"],
Cell[25999, 750, 1058, 25, 70, "Output",ExpressionUUID->"f6e0e705-3ad8-4a70-8e5d-4f3844300e01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27094, 780, 364, 9, 36, "Input",ExpressionUUID->"3ba7af91-426e-42f4-9706-40e12313891a"],
Cell[27461, 791, 1060, 27, 70, "Output",ExpressionUUID->"a3dc6679-c83b-43b3-92b8-73709d268ac0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[28570, 824, 159, 3, 65, "Section",ExpressionUUID->"d9f70c6b-f7aa-4583-bf26-58995f0f0b45"],
Cell[28732, 829, 106966, 1759, 358, "Text",ExpressionUUID->"d03d842b-4462-4ef4-901f-a51f2db0dbf7"],
Cell[135701, 2590, 4059, 97, 315, "Input",ExpressionUUID->"6f5715c2-5221-4570-ac92-24b61cf5c16a"],
Cell[139763, 2689, 2479, 55, 366, "Input",ExpressionUUID->"08cefc24-97bd-4e8b-9bee-e7e71943648b"],
Cell[CellGroupData[{
Cell[142267, 2748, 248, 6, 36, "Input",ExpressionUUID->"32e2ae27-0eed-4960-aa0d-27f27e90374e"],
Cell[142518, 2756, 420, 9, 70, "Output",ExpressionUUID->"d9b1cca0-a376-4043-9ba3-55912f2dc014"]
}, Open  ]],
Cell[142953, 2768, 2675, 59, 366, "Input",ExpressionUUID->"b1dffd2a-c0fe-42bf-8c44-4fc679a86f9e"],
Cell[145631, 2829, 534, 10, 36, "Input",ExpressionUUID->"5f01531d-9467-4e2c-a0ea-0d268d7e4999"],
Cell[146168, 2841, 5102, 123, 417, "Input",ExpressionUUID->"735e1faf-6a61-488e-8081-842564477e42"],
Cell[151273, 2966, 2592, 71, 265, "Input",ExpressionUUID->"1d3309cd-1e02-49d8-b578-3cc23fe0ae1d"],
Cell[153868, 3039, 4703, 114, 265, "Input",ExpressionUUID->"74e22c4a-da04-4cef-90db-756a96c1c98f"],
Cell[158574, 3155, 5002, 153, 341, "Input",ExpressionUUID->"def10f52-8a3d-4219-84e3-9909f8e217e6"],
Cell[CellGroupData[{
Cell[163601, 3312, 652, 16, 36, "Input",ExpressionUUID->"d51a24ac-414c-4531-a3d1-bc9eea50146f"],
Cell[164256, 3330, 171264, 4771, 70, "Output",ExpressionUUID->"cbcb11a8-c608-4699-b495-2e9263fc643a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335557, 8106, 312, 6, 36, "Input",ExpressionUUID->"ba7a7c99-fb27-4eb7-af95-7553123d1ad6"],
Cell[335872, 8114, 12100, 324, 70, "Output",ExpressionUUID->"42ebcdea-9092-488b-9068-67c52cb82edb"]
}, Open  ]],
Cell[347987, 8441, 214, 5, 43, "Text",ExpressionUUID->"fcbb7451-8519-4e09-be35-979671398749"],
Cell[348204, 8448, 1907, 45, 189, "Input",ExpressionUUID->"5b1738b1-cd90-45db-9c04-f5251febaf42"],
Cell[350114, 8495, 2076, 49, 189, "Input",ExpressionUUID->"77dc2099-1207-4785-8f1f-acbfa9e5e1f8"],
Cell[352193, 8546, 192, 3, 43, "Text",ExpressionUUID->"770d6b62-394a-40f3-8b78-2c921d45b791"],
Cell[352388, 8551, 399, 10, 36, "Input",ExpressionUUID->"dc320a0a-3198-4858-8839-d9716b25a6b1"],
Cell[CellGroupData[{
Cell[352812, 8565, 339, 9, 36, "Input",ExpressionUUID->"208fcaaa-96d3-45ee-a23b-ddf05957d9a7"],
Cell[353154, 8576, 5660, 162, 70, "Output",ExpressionUUID->"c3b972d2-c4b7-4e37-a1b0-4c5e8a5440d4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[358863, 8744, 154, 3, 65, "Section",ExpressionUUID->"22c68d3a-a60d-4594-a7b3-bc04841fca0d"],
Cell[359020, 8749, 195, 3, 43, "Text",ExpressionUUID->"78c1f535-61be-4e40-9f92-821c22274a19"],
Cell[CellGroupData[{
Cell[359240, 8756, 127693, 2098, 811, "Input",ExpressionUUID->"9e336c0a-8aaa-4bda-9f7e-a5cf1d4b51a7"],
Cell[486936, 10856, 127712, 2098, 70, "Output",ExpressionUUID->"431905be-470f-4398-8c13-591251b3baae"]
}, Open  ]],
Cell[614663, 12957, 587, 15, 62, "Input",ExpressionUUID->"77cdac65-9bd9-4dfb-8085-5baab1a0827a"],
Cell[615253, 12974, 685, 14, 36, "Input",ExpressionUUID->"e9bb1f5d-b8d3-4c24-8a35-869bf2b43b7e"],
Cell[615941, 12990, 2802, 74, 214, "Input",ExpressionUUID->"1dfb9eba-a62f-486e-8ece-54a17a6f40bc"],
Cell[618746, 13066, 3795, 93, 341, "Input",ExpressionUUID->"f0aa40be-5dec-4a88-a690-1a6842f5b322"],
Cell[622544, 13161, 1528, 38, 164, "Input",ExpressionUUID->"8636730c-5f37-46a6-a152-b5fd09d69f7a"],
Cell[624075, 13201, 1088, 28, 36, "Input",ExpressionUUID->"9ba803df-081d-4fcb-be21-9110fecaccee"],
Cell[625166, 13231, 1112, 29, 36, "Input",ExpressionUUID->"081b592f-3ff0-4865-aeba-aca49d9794c9"],
Cell[626281, 13262, 1060, 28, 62, "Input",ExpressionUUID->"5658c07a-6971-4c85-80a5-031b4b8c3f4d"],
Cell[627344, 13292, 3021, 92, 164, "Input",ExpressionUUID->"1a1e3642-bbd7-4e22-ad87-f98493a6eecc"],
Cell[CellGroupData[{
Cell[630390, 13388, 574, 13, 36, "Input",ExpressionUUID->"5228159f-4649-4fa9-bbfb-0b1f100c42c3"],
Cell[630967, 13403, 435, 10, 70, "Output",ExpressionUUID->"4d43b2e4-3f02-45ef-a5ba-f3613875cf82"]
}, Open  ]],
Cell[631417, 13416, 1163, 26, 113, "Input",ExpressionUUID->"0d0d936b-5af3-40c5-ac88-c2013a75f993"],
Cell[CellGroupData[{
Cell[632605, 13446, 764, 18, 36, "Input",ExpressionUUID->"40e28b91-8069-415f-8810-fef3d811d9c1"],
Cell[633372, 13466, 288, 5, 70, "Output",ExpressionUUID->"d0daaf77-de08-4750-88e0-6fbf9ff9adfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[633697, 13476, 948, 21, 36, "Input",ExpressionUUID->"115ad4ca-87a6-4871-8dfc-ef0d18d97c44"],
Cell[634648, 13499, 309, 6, 70, "Output",ExpressionUUID->"b07f26bf-0be6-4075-bae5-4d40c66d851c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[635006, 13511, 157, 3, 65, "Section",ExpressionUUID->"e0ddb0b0-0c4d-4bdf-ab91-cb42e46c3fe8"],
Cell[635166, 13516, 448, 12, 62, "Input",ExpressionUUID->"09459d00-cd33-45b0-b59d-cda84f044028"],
Cell[635617, 13530, 1063, 28, 36, "Input",ExpressionUUID->"ac0ccbf8-734a-4fa7-b281-25a1df000d7b"],
Cell[636683, 13560, 1549, 46, 88, "Input",ExpressionUUID->"7c1b8ffa-d9a1-43de-b6b7-1d26e2ac2b50"],
Cell[CellGroupData[{
Cell[638257, 13610, 293, 6, 36, "Input",ExpressionUUID->"4ebaaab1-5b9e-40ff-a67b-51902a9a89de"],
Cell[638553, 13618, 455, 11, 70, "Output",ExpressionUUID->"244d1660-3e3e-4ec4-8fd5-d988aad88b81"]
}, Open  ]],
Cell[639023, 13632, 511, 13, 36, "Input",ExpressionUUID->"cf7ce62e-313e-45bb-a2c1-59c028dc3873"],
Cell[CellGroupData[{
Cell[639559, 13649, 680, 18, 36, "Input",ExpressionUUID->"79a1430d-9d97-4bc2-8db7-78ded22df4f6"],
Cell[640242, 13669, 270, 5, 70, "Output",ExpressionUUID->"3d0e9f31-8815-4fa2-94a3-48159f9b8f68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640549, 13679, 605, 16, 36, "Input",ExpressionUUID->"aa969591-ff99-4ad6-b6d0-2654f347e150"],
Cell[641157, 13697, 273, 5, 70, "Output",ExpressionUUID->"4e57a541-f4dc-4530-b7d5-6a877a87ebf4"]
}, Open  ]],
Cell[641445, 13705, 715, 16, 88, "Input",ExpressionUUID->"cfe63ae4-2c7a-4c15-a801-0c4cc31319b6"]
}, Closed]],
Cell[CellGroupData[{
Cell[642197, 13726, 154, 3, 65, "Section",ExpressionUUID->"a83ddfb0-583b-4b5c-94d3-c849286411f1"],
Cell[642354, 13731, 286, 7, 43, "Text",ExpressionUUID->"61479e01-828d-4a61-b96b-aad84a003e04"],
Cell[642643, 13740, 498, 12, 36, "Input",ExpressionUUID->"4e2d934a-3b54-4002-acc2-8c50bbc98960"],
Cell[643144, 13754, 232, 6, 43, "Text",ExpressionUUID->"d0127827-b193-4890-a0f7-043e63a752fc"],
Cell[CellGroupData[{
Cell[643401, 13764, 279, 7, 36, "Input",ExpressionUUID->"1d102b58-ee6f-48e9-84be-09844bc3cfe0"],
Cell[643683, 13773, 288, 5, 70, "Output",ExpressionUUID->"9706bd9d-301c-406f-a37c-35157e5884e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[644008, 13783, 253, 5, 36, "Input",ExpressionUUID->"69fff770-951d-43aa-8b3a-75a95abd6fc5"],
Cell[644264, 13790, 293, 5, 70, "Output",ExpressionUUID->"b5bf2015-a2bd-4e77-868a-3433ea7f6c90"]
}, Open  ]],
Cell[644572, 13798, 197, 3, 43, "Text",ExpressionUUID->"2b8e747a-aee8-4d15-a473-6f42f2fd7dab"],
Cell[644772, 13803, 413, 10, 36, "Input",ExpressionUUID->"b2e004b8-f0f2-4fb6-9a43-1785b03acfb7"],
Cell[645188, 13815, 1113, 26, 36, "Input",ExpressionUUID->"c2587976-e370-4a17-8492-6a3ffa9aa083"],
Cell[646304, 13843, 636, 15, 36, "Input",ExpressionUUID->"d139fbe5-e3da-453b-a6b6-c8dd74afc075"],
Cell[CellGroupData[{
Cell[646965, 13862, 427, 8, 36, "Input",ExpressionUUID->"34462193-c35e-42b6-90c8-506887d95266"],
Cell[647395, 13872, 2361, 55, 70, "Output",ExpressionUUID->"8c3ca9c7-2c1a-46c0-bec7-5ee2599a7f6a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[649805, 13933, 266, 4, 65, "Section",ExpressionUUID->"c8f5e019-384a-48bd-9250-2af930d7ce5d"],
Cell[650074, 13939, 455, 11, 36, "Input",ExpressionUUID->"5ee2c8bf-4392-4841-8dde-e1817adff6db"],
Cell[650532, 13952, 563, 10, 72, "Text",ExpressionUUID->"e946addb-eb5a-49b9-9aaa-22c6e01c4f5c"],
Cell[651098, 13964, 638, 15, 36, "Input",ExpressionUUID->"480720ff-aa26-4ba4-9284-853fce5b7a0c"],
Cell[651739, 13981, 4589, 107, 391, "Input",ExpressionUUID->"acd648a2-1e54-4577-87cb-1056466ef6b9"],
Cell[656331, 14090, 1225, 29, 138, "Input",ExpressionUUID->"c51eb857-773a-4487-8eeb-758316c97bf4"],
Cell[657559, 14121, 395, 7, 72, "Text",ExpressionUUID->"ded19de9-318c-48ad-b926-f013e9d47651"],
Cell[657957, 14130, 1692, 54, 62, "Input",ExpressionUUID->"d07b340e-4a49-439a-98ad-73c87dbb7583"],
Cell[659652, 14186, 3024, 65, 315, "Input",ExpressionUUID->"86347752-4f44-4c70-86e8-8ab8fe5a9724"],
Cell[662679, 14253, 4613, 93, 315, "Input",ExpressionUUID->"1c17fe68-481d-4d7f-a667-766cbe105d55"],
Cell[667295, 14348, 8580, 220, 771, "Input",ExpressionUUID->"dca2d86c-7d5c-4f8a-9fe4-c318a4c5a0c7"],
Cell[675878, 14570, 2458, 58, 265, "Input",ExpressionUUID->"1b18abe3-eae3-456f-a4c3-368960fe0b28"],
Cell[678339, 14630, 2526, 50, 164, "Input",ExpressionUUID->"cb6397bc-7afb-48d3-952e-fb7080379e8e"],
Cell[680868, 14682, 1251, 29, 62, "Input",ExpressionUUID->"6281fcac-3ea0-495f-b2eb-65c712bbc297"],
Cell[682122, 14713, 2878, 71, 315, "Input",ExpressionUUID->"24d15e5a-c455-4c2c-b277-5df7bb7d0e18"],
Cell[685003, 14786, 3365, 75, 290, "Input",ExpressionUUID->"7557cd79-eec6-4216-a0b6-909a587d067e"],
Cell[688371, 14863, 358, 9, 36, "Input",ExpressionUUID->"25d5818f-5955-4a3a-905b-ab58ddb26a40"]
}, Closed]],
Cell[CellGroupData[{
Cell[688766, 14877, 173, 3, 65, "Section",ExpressionUUID->"236dc20e-f197-4bd5-84ab-e66ac7f1b5c8"],
Cell[688942, 14882, 860, 14, 187, "Text",ExpressionUUID->"df20f613-a94a-490b-b8de-0b155c895212"],
Cell[CellGroupData[{
Cell[689827, 14900, 226, 4, 56, "Subsubsection",ExpressionUUID->"8800d8a6-0034-497f-aaeb-ef98e5b1cd2a"],
Cell[690056, 14906, 1788, 50, 1078, "Text",ExpressionUUID->"1f4fce80-ae22-410f-bdb3-011989652a7b"],
Cell[691847, 14958, 551, 12, 113, "Input",ExpressionUUID->"324878ac-9c16-4e40-9582-3a34dd14ec19"],
Cell[692401, 14972, 1622, 41, 113, "Input",ExpressionUUID->"ac3bf770-9a76-47e2-bde8-d61d49becf4c"],
Cell[694026, 15015, 1371, 37, 164, "Input",ExpressionUUID->"0174ec94-7f1d-498c-91ed-1210578fcf64"],
Cell[695400, 15054, 255, 6, 36, "Input",ExpressionUUID->"89756152-b430-4271-8063-bdf47795064a"],
Cell[CellGroupData[{
Cell[695680, 15064, 523, 14, 36, "Input",ExpressionUUID->"038d9258-aa60-4dd5-8d8c-54d8c3b3da35"],
Cell[696206, 15080, 518, 12, 41, "Output",ExpressionUUID->"4ce5013a-e38a-4a84-9510-8c5aff919baf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[696761, 15097, 347, 9, 36, "Input",ExpressionUUID->"7d41d3e8-31e4-4813-9bfe-813410b6e41a"],
Cell[697111, 15108, 372, 9, 82, "Output",ExpressionUUID->"7468d5de-f973-4518-9f3f-1c862c2bcd2f"]
}, Open  ]],
Cell[697498, 15120, 178, 3, 43, "Text",ExpressionUUID->"38a7f2f7-e6d9-4d22-a310-564804f5cd44"],
Cell[CellGroupData[{
Cell[697701, 15127, 347, 9, 36, "Input",ExpressionUUID->"eb72fc96-fbb9-4a09-99a4-619b09af090a"],
Cell[698051, 15138, 423, 11, 41, "Output",ExpressionUUID->"3ad063e9-74a8-429f-bfc7-04ba2f8d1289"]
}, Open  ]],
Cell[CellGroupData[{
Cell[698511, 15154, 396, 10, 36, "Input",ExpressionUUID->"cc6ce2be-999a-4b4c-8170-1ac583b570d9"],
Cell[698910, 15166, 449, 12, 41, "Output",ExpressionUUID->"c3f791b2-09f6-4c9d-bd22-59b4159ebc18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[699396, 15183, 486, 11, 36, "Input",ExpressionUUID->"2ebc2aae-ee77-4a4e-bb6c-a8865ad9848a"],
Cell[CellGroupData[{
Cell[699907, 15198, 955, 26, 45, "Print",ExpressionUUID->"63059992-9f80-4f12-a77c-07a795fdefce"],
Cell[700865, 15226, 2062, 51, 86, "Print",ExpressionUUID->"b295b92d-a859-4838-96a0-cbf52671ca0e"],
Cell[702930, 15279, 1975, 47, 86, "Print",ExpressionUUID->"3f48a1eb-7d66-424e-80e9-3703b684259a"],
Cell[704908, 15328, 668, 15, 38, "Print",ExpressionUUID->"7a42f391-eea6-4055-9ef2-5b9b7c1ae8d6"],
Cell[705579, 15345, 512, 11, 29, "Print",ExpressionUUID->"83691da1-8b8f-4b64-a1f7-674f74f98509"],
Cell[706094, 15358, 666, 15, 38, "Print",ExpressionUUID->"ddc872e5-c613-418b-96a8-942cdb0a5206"],
Cell[706763, 15375, 512, 11, 29, "Print",ExpressionUUID->"fb1d14d5-cd6e-4bae-94eb-6dc26f1a31a1"],
Cell[707278, 15388, 953, 26, 45, "Print",ExpressionUUID->"0b364cd2-fde0-45ab-b596-5fb6fbc0deb2"],
Cell[708234, 15416, 1897, 49, 86, "Print",ExpressionUUID->"7db48bfc-80c6-4cb4-b7a1-123f3923c7d9"],
Cell[710134, 15467, 1803, 44, 86, "Print",ExpressionUUID->"02bc04e6-35d8-4133-8c22-737f3eb2e654"],
Cell[711940, 15513, 666, 15, 38, "Print",ExpressionUUID->"a1d9aad4-8a58-447b-b98d-e79b59d2618f"],
Cell[712609, 15530, 515, 11, 29, "Print",ExpressionUUID->"3c50dd6b-ecc5-4414-b7db-8747d213253d"],
Cell[713127, 15543, 666, 15, 38, "Print",ExpressionUUID->"bc3a2370-9f7e-46b5-b4ef-d4e52755b643"],
Cell[713796, 15560, 513, 11, 29, "Print",ExpressionUUID->"846a088f-cfb8-4dc0-82aa-7064c7f10bb7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[714358, 15577, 1016, 28, 54, "Input",ExpressionUUID->"2778cd12-ba6e-4fdf-8fa3-2957123e4b24"],
Cell[715377, 15607, 342, 8, 61, "Output",ExpressionUUID->"29991ed5-ac9e-4386-ac1f-f7006e1bd926"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715756, 15620, 712, 23, 54, "Input",ExpressionUUID->"a7462fe9-a315-49dc-a802-aaea5e05c5d5"],
Cell[716471, 15645, 320, 7, 61, "Output",ExpressionUUID->"6d58894e-119a-4027-811d-80e63bb0cdf5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[716840, 15658, 250, 4, 45, "Subsubsection",ExpressionUUID->"48d73539-16e1-407d-8f32-9d83aa6b3a96"],
Cell[717093, 15664, 1933, 53, 1222, "Text",ExpressionUUID->"b3915dcc-f276-4d37-b0c9-9563197d9e1d"],
Cell[719029, 15719, 606, 13, 113, "Input",ExpressionUUID->"f3f483a0-011d-4f42-8a9f-92265850dc54"],
Cell[719638, 15734, 2251, 57, 138, "Input",ExpressionUUID->"d0c6696f-ccf5-4d0e-8bf6-ea0df1640a0a"],
Cell[721892, 15793, 1912, 51, 214, "Input",ExpressionUUID->"54349b99-8572-42cd-91d2-67e3d6eee1df"],
Cell[CellGroupData[{
Cell[723829, 15848, 487, 12, 36, "Input",ExpressionUUID->"70ab1280-ebbf-4270-810f-65838115b59e"],
Cell[724319, 15862, 516, 12, 70, "Output",ExpressionUUID->"fabe03ff-a316-45fb-83d3-f3bb04c5996b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[724872, 15879, 268, 6, 36, "Input",ExpressionUUID->"164b4f19-f3ec-4f81-b677-1cea6f2e8167"],
Cell[725143, 15887, 552, 14, 70, "Output",ExpressionUUID->"48ad99ba-c07f-4320-9839-d70508ed228d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[725744, 15907, 300, 5, 45, "Subsubsection",ExpressionUUID->"53be52ae-edec-4455-8230-f14c65cb69be"],
Cell[726047, 15914, 2340, 62, 1423, "Text",ExpressionUUID->"588b57b0-d01c-4c33-b3df-ffa1063c916b"],
Cell[728390, 15978, 654, 14, 113, "Input",ExpressionUUID->"92fb2e76-0ec2-4a23-a0fe-9cd2cdd79fdf"],
Cell[729047, 15994, 2836, 73, 189, "Input",ExpressionUUID->"c6ff07c7-9c03-42ee-ab20-cd3e5fe20181"],
Cell[731886, 16069, 2305, 64, 265, "Input",ExpressionUUID->"921ce019-3173-4ff7-95be-056dc9b739c9"],
Cell[CellGroupData[{
Cell[734216, 16137, 552, 13, 36, "Input",ExpressionUUID->"47b2480f-7dbe-4309-803c-ab6928ab7f41"],
Cell[734771, 16152, 553, 12, 70, "Message",ExpressionUUID->"e0528926-3d76-47b9-91cf-224dc6a17703"],
Cell[735327, 16166, 555, 12, 70, "Message",ExpressionUUID->"60e03ec0-321c-4b89-abc1-691b5a7eada1"],
Cell[735885, 16180, 553, 12, 70, "Message",ExpressionUUID->"bc742fc9-94e2-45d0-945d-e75af5da6920"],
Cell[736441, 16194, 575, 12, 70, "Message",ExpressionUUID->"98ef2b84-c8c2-4f95-8e3c-130f1929b076"],
Cell[737019, 16208, 538, 13, 70, "Output",ExpressionUUID->"579192dc-a13d-4964-a912-eef0315654a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[737594, 16226, 279, 6, 36, "Input",ExpressionUUID->"31e16e8f-4e4b-497d-bc8d-863263b2f2ce"],
Cell[737876, 16234, 552, 12, 70, "Message",ExpressionUUID->"b4cfed26-ea71-476c-91a9-29e50895492b"],
Cell[738431, 16248, 554, 12, 70, "Message",ExpressionUUID->"2e83c6e9-786f-4d05-9945-3691f74fb53b"],
Cell[738988, 16262, 554, 12, 70, "Message",ExpressionUUID->"898ae519-1a89-495c-b92b-06a727eb4a56"],
Cell[739545, 16276, 574, 12, 70, "Message",ExpressionUUID->"6d128e4d-9967-428a-a7e2-c018f08ca431"],
Cell[740122, 16290, 571, 14, 70, "Output",ExpressionUUID->"b32c5e4c-5e34-4519-ac20-f1af28cd7368"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[740742, 16310, 348, 5, 45, "Subsubsection",ExpressionUUID->"847a49c4-6ff0-4702-a260-961a2ebec743"],
Cell[741093, 16317, 2610, 67, 1510, "Text",ExpressionUUID->"a3102b47-91d1-40f4-92fc-8a428b9be9d0"],
Cell[743706, 16386, 2957, 78, 265, "Input",ExpressionUUID->"31a54728-e195-4caf-9d7d-37f708be1e11"],
Cell[746666, 16466, 2295, 64, 265, "Input",ExpressionUUID->"8e64ef9a-68b0-4f21-84fd-0d26e84d161f"],
Cell[CellGroupData[{
Cell[748986, 16534, 483, 12, 36, "Input",ExpressionUUID->"d674ca46-47b1-44b0-8d4b-86096ee6663a"],
Cell[749472, 16548, 1066, 25, 70, "Output",ExpressionUUID->"e09ef5d2-d9b3-41ad-a480-fe5a33c01b02"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[750587, 16579, 399, 6, 45, "Subsubsection",ExpressionUUID->"0e8c9dbb-1d29-4de2-bd84-5f53300966d8"],
Cell[750989, 16587, 2974, 74, 1682, "Text",ExpressionUUID->"03cf83bb-b84d-4c5e-a3eb-b5017428d190"],
Cell[753966, 16663, 6135, 168, 594, "Input",ExpressionUUID->"27e405ed-1f7c-44e0-8f19-682662f4a119"],
Cell[CellGroupData[{
Cell[760126, 16835, 541, 12, 36, "Input",ExpressionUUID->"dcbfc825-2549-432b-8221-05766d4975a9"],
Cell[760670, 16849, 595, 13, 70, "Message",ExpressionUUID->"64d0593e-0e2a-4cc5-b06a-5727602baa19"],
Cell[761268, 16864, 602, 13, 70, "Message",ExpressionUUID->"632c767c-207c-483e-9058-9111f4c1a269"],
Cell[761873, 16879, 595, 13, 70, "Message",ExpressionUUID->"5e5a25e0-47e4-45c4-9882-6922b3bbb495"],
Cell[762471, 16894, 571, 12, 70, "Message",ExpressionUUID->"97daf261-fbdb-42cf-b008-8ae71c2a81a6"],
Cell[763045, 16908, 1217, 25, 70, "Output",ExpressionUUID->"3680f9fc-f918-40a4-af1d-a120d01116e6"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


